Lifshitz Phase of Quantum Gravity: The Infrared Fixed Point of the (2+1)D Unimodular Ho\v{r}ava-Chern-Simons Model

We consider a nonrelativistic gravity theory in (2+1) dimensions with $w_\infty$ gauge symmetry that we call unimodular Ho\v{r}ava-Chern-Simons gravity. The theory has three dimensionless couplings, one of which is the Chern-Simons level $\kappa$. At large $|\kappa|$, the theory flows from an asymptotically free UV fixed point to an IR fixed point with anisotropic scale invariance characterized by a dynamical critical exponent $z=2-\tfrac32|\kappa|^{-1}$. We speculate that unimodular Ho\v{r}ava-Chern-Simons gravity undergoes a phase transition from this scale-invariant phase to a confining phase when $\kappa$ drops below a critical value.

==> anc/RG_UHG_without_CS.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    809739,      21392]
NotebookOptionsPosition[    802011,      21258]
NotebookOutlinePosition[    802444,      21275]
CellTagsIndexPosition[    802401,      21272]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"$ContextPath", "=", 
   RowBox[{"{", "\"\<System`\>\"", "}"}]}], ";", 
  RowBox[{"ClearAll", "[", 
   RowBox[{"\"\<Global`*\>\"", ",", "\"\<GRQUICK`*\>\""}], "]"}], ";", 
  RowBox[{"Needs", "[", "\"\<GRQUICK`\>\"", "]"}]}]], "Input",
 CellChangeTimes->{{4.0017940578517704`*^9, 4.001794064092804*^9}, 
   4.001800857983488*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"fa09ae69-c3f5-094a-b3f5-72e9eac083ab"],

Cell[BoxData[
 SuperscriptBox["\<\"The convention for this program follow Sean M. Carroll's \
(Spacetime and Geometry) and the indices run from 0 \\nto D-1.\\n\\nWhile \
working do not use the variables GARRAY,RARRAY,RsARRAY, CHARRAY, \
SPEEDOFLIGHT.  \\n\\nType ?helpGRQUICK for a list of functions or ?Function \
for a function description.\\n\\nMore functions and improvements coming \
soon!!\"\>", "\[Prime]",
  MultilineFunction->None]], "Print",
 CellChangeTimes->{4.000572240425005*^9, 4.000572691588585*^9, 
  4.001101745770691*^9, 4.0018005801613045`*^9, 4.0018006422893047`*^9, 
  4.001800872803604*^9, 4.00180106979196*^9, 4.001804243770403*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"a482d62b-41a5-da47-8bd7-398b07e88d3f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Unimodular", " ", "metric", " ", "parametrization", " ", 
     RowBox[{"(", "9", ")"}], " ", "with", " ", 
     RowBox[{"Eqs", ".", " ", 
      RowBox[{"(", "10", ")"}]}], " ", "and", " ", 
     RowBox[{"(", "11", ")"}], " ", "plugged", " ", "in", " ", "for", " ", 
     "the", " ", "background", " ", "field", " ", 
     RowBox[{"method", ".", " ", "We"}], " ", "introduce", " ", "parameters", 
     " ", "u", " ", "and", " ", "v"}], ",", " ", 
    RowBox[{"so", " ", "that", " ", "in", " ", "Line", " ", "8"}], ",", " ", 
    RowBox[{
    "we", " ", "can", " ", "Taylor", " ", "expand", " ", "with", " ", 
     "respect", " ", "to", " ", "the", " ", "background", " ", "b", " ", 
     "via", " ", "the", " ", "parameter", " ", "u", " ", "and", " ", "with", " ",
      "respect", " ", "to", " ", "the", " ", "fluctuations", " ", "via", " ", 
     "the", " ", "parameter", " ", 
     RowBox[{"v", ".", " ", "These"}], " ", "parameters", " ", "are", " ", 
     "also", " ", "used", " ", "in", " ", "the", " ", "next", " ", "few", " ",
      "lines", " ", "whenever", " ", 
     RowBox[{"necessary", "."}]}]}], "*)"}], 
  RowBox[{
   RowBox[{"Metin", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"u", " ", 
             RowBox[{"b", "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
            RowBox[{"v", " ", 
             RowBox[{
              SubscriptBox["\[CurlyPhi]", "1"], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}]}]}], "]"}], 
          RowBox[{"Sqrt", "[", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"v", " ", 
               RowBox[{
                SubscriptBox["\[CurlyPhi]", "2"], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], ")"}], "^", 
             "2"}]}], "]"}]}], ",", 
         RowBox[{"v", " ", 
          RowBox[{
           SubscriptBox["\[CurlyPhi]", "2"], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"v", " ", 
          RowBox[{
           SubscriptBox["\[CurlyPhi]", "2"], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "u"}], " ", 
             RowBox[{"b", "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
            RowBox[{"v", " ", 
             RowBox[{
              SubscriptBox["\[CurlyPhi]", "1"], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}]}]}], "]"}], 
          RowBox[{"Sqrt", "[", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"v", " ", 
               RowBox[{
                SubscriptBox["\[CurlyPhi]", "2"], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], ")"}], "^", 
             "2"}]}], "]"}]}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "y"}], "}"}]}], "]"}], ";", 
   RowBox[{"MatrixForm", "[", "GMET", "]"}]}]}]], "Input",
 CellChangeTimes->{{4.000569572059963*^9, 4.0005695912556286`*^9}, {
  4.001794049824188*^9, 4.001794069211956*^9}, {4.001794207288368*^9, 
  4.0017942617809906`*^9}, {4.001796214794428*^9, 4.0017963717465897`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"9432b925-24ba-d144-a7f5-e46fa886bd0b"],

Cell[BoxData["\<\"Metric Success\"\>"], "Print",
 CellChangeTimes->{4.0005722408661537`*^9, 4.00057269201565*^9, 
  4.001101746211216*^9, 4.001800580588951*^9, 4.0018006427134247`*^9, 
  4.001800873206312*^9, 4.001801070309929*^9, 4.0018042439452896`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"ef4e1b89-10d0-ad4f-aaeb-cba54913a6a2"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"u", " ", 
          RowBox[{"b", "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
         RowBox[{"v", " ", 
          RowBox[{
           SubscriptBox["\[CurlyPhi]", "1"], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}]}]}]], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["v", "2"], " ", 
          SuperscriptBox[
           RowBox[{
            SubscriptBox["\[CurlyPhi]", "2"], "[", 
            RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}]}]]}], 
      RowBox[{"v", " ", 
       RowBox[{
        SubscriptBox["\[CurlyPhi]", "2"], "[", 
        RowBox[{"t", ",", "x", ",", "y"}], "]"}]}]},
     {
      RowBox[{"v", " ", 
       RowBox[{
        SubscriptBox["\[CurlyPhi]", "2"], "[", 
        RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "u"}], " ", 
          RowBox[{"b", "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
         RowBox[{"v", " ", 
          RowBox[{
           SubscriptBox["\[CurlyPhi]", "1"], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}]}]}]], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["v", "2"], " ", 
          SuperscriptBox[
           RowBox[{
            SubscriptBox["\[CurlyPhi]", "2"], "[", 
            RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}]}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{4.0005722410037403`*^9, 4.000572692051201*^9, 
  4.001101746333437*^9, 4.001800580656334*^9, 4.0018006427154274`*^9, 
  4.001800873211727*^9, 4.0018010703139324`*^9, 4.001804243977083*^9},
 CellLabel->
  "Out[2]//MatrixForm=",ExpressionUUID->"08ceec31-7d59-624a-aa33-\
1e4e71b432a5"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"The", " ", "extrinsic", " ", "curvature", " ", 
     SubscriptBox["K", "ij"], " ", "from", " ", 
     RowBox[{"Eq", ".", " ", 
      RowBox[{"(", "5", ")"}], ".", " ", "Again"}]}], ",", " ", 
    RowBox[{
    "parameter", " ", "v", " ", "used", " ", "for", " ", "the", " ", 
     "fluctuation", " ", 
     RowBox[{
      SubscriptBox["a", "0"], "."}]}]}], "*)"}], 
  RowBox[{"KTens", ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Metric", "[", 
         RowBox[{"i", ",", "j"}], "]"}], ",", "t"}], "]"}], "+", 
      RowBox[{"Coderv", "[", 
       RowBox[{
        RowBox[{"GMET", ".", 
         RowBox[{"LeviCivitaTensor", "[", "2", "]"}], ".", 
         RowBox[{"Grad", "[", 
          RowBox[{
           RowBox[{"v", " ", 
            RowBox[{
             SubscriptBox["a", "0"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "y"}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", "j", "}"}], ",", "i"}], "]"}], "+", 
      RowBox[{"Coderv", "[", 
       RowBox[{
        RowBox[{"GMET", ".", 
         RowBox[{"LeviCivitaTensor", "[", "2", "]"}], ".", 
         RowBox[{"Grad", "[", 
          RowBox[{
           RowBox[{"v", " ", 
            RowBox[{
             SubscriptBox["a", "0"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "y"}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", "i", "}"}], ",", "j"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{4.000569631622059*^9, 4.000569640292118*^9}, {
   4.001794318785618*^9, 4.0017943995041637`*^9}, {4.001794462077116*^9, 
   4.001794467963003*^9}, 4.001796295419878*^9, {4.0017963884129257`*^9, 
   4.0017964044286613`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"9e3a94db-d1b1-2149-975e-702d8fdd10c1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"The", " ", "metric", " ", "fluctuation", " ", 
     SubscriptBox["\[Gamma]", "ij"], " ", "defined", " ", "right", " ", 
     "after", " ", 
     RowBox[{"Eq", ".", " ", 
      RowBox[{"(", "10", ")"}], ".", " ", "This"}], " ", "time"}], ",", " ", 
    RowBox[{
     RowBox[{
     "w", " ", "replaces", " ", "v", " ", "in", " ", "tensors", " ", "for", " ",
       "which", " ", "we", " ", "do", " ", "not", " ", "take", " ", "the", " ",
       "background", " ", "limit", " ", "v"}], "->", "0."}]}], "*)"}], 
  RowBox[{
   RowBox[{"\[Gamma]", "[", 
    RowBox[{"{", 
     RowBox[{"i_", ",", "j_"}], "}"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"GMET", "/.", " ", 
        RowBox[{"{", 
         RowBox[{"v", "\[Rule]", "w"}], "}"}]}], ")"}], "-", 
      RowBox[{"(", 
       RowBox[{"GMET", "/.", " ", 
        RowBox[{"{", 
         RowBox[{"v", "\[Rule]", "0"}], "}"}]}], ")"}]}], ")"}], "\[LeftDoubleBracket]", 
    RowBox[{
     RowBox[{"i", "+", "1"}], ",", 
     RowBox[{"j", "+", "1"}]}], "\[RightDoubleBracket]"}]}]}]], "Input",
 CellChangeTimes->{{4.000569658846571*^9, 4.0005696695298176`*^9}, {
  4.001794418476721*^9, 4.001794485127699*^9}, {4.0017964155065804`*^9, 
  4.0017964882355976`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"7e597e30-85bf-254a-959e-2866de66df52"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"The", " ", "tensor", " ", 
      TemplateBox[{"\[CurlyEpsilon]", "ki"},
       "Superscript"], 
      SubscriptBox["g", "ij"], 
      TemplateBox[{
        StyleBox[
         OverscriptBox["g", "~"], Bold, StripOnInput -> False], "jl"},
       "Superscript"], " ", "that", " ", "only", " ", "contributes", " ", 
      TemplateBox[{"\[CurlyEpsilon]", "ki"},
       "Superscript"], 
      SubscriptBox["\[Gamma]", "ij"], 
      TemplateBox[{
        StyleBox[
         OverscriptBox["g", "~"], Bold, StripOnInput -> False], "jl"},
       "Superscript"], " ", "to", " ", "the", " ", "second", " ", "term", " ",
       "of", " ", "the", " ", "gauge"}], "-", 
     RowBox[{"fixing", " ", "function", " ", "used", " ", "for", " ", 
      RowBox[{
       RowBox[{"(", "12", ")"}], ".", " ", "Again"}]}]}], ",", " ", 
    RowBox[{"w", " ", "in", " ", "place", " ", "of", " ", 
     RowBox[{"v", "."}]}]}], "*)"}], 
  RowBox[{
   RowBox[{"DualMet", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"k_", ",", "l_"}], "}"}], ",", 
      RowBox[{"{", "}"}]}], "}"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"LeviCivitaTensor", "[", "2", "]"}], ".", 
      RowBox[{"(", 
       RowBox[{"GMET", "/.", " ", 
        RowBox[{"{", 
         RowBox[{"v", "\[Rule]", "w"}], "}"}]}], ")"}], ".", 
      RowBox[{"(", 
       RowBox[{"GINV", "/.", " ", 
        RowBox[{"{", 
         RowBox[{"v", "\[Rule]", "0"}], "}"}]}], ")"}]}], ")"}], "\[LeftDoubleBracket]", 
    RowBox[{
     RowBox[{"k", "+", "1"}], ",", 
     RowBox[{"l", "+", "1"}]}], "\[RightDoubleBracket]"}]}]}]], "Input",
 CellChangeTimes->{{4.001794490110922*^9, 4.00179451811026*^9}, {
   4.0017945914193745`*^9, 4.0017945926633167`*^9}, 4.0017946481512394`*^9, {
   4.0017947112562428`*^9, 4.001794747746727*^9}, 4.001794827309534*^9, {
   4.001794905746685*^9, 4.001794972881012*^9}, {4.0017950341189785`*^9, 
   4.001795055988199*^9}, {4.001795099891962*^9, 4.0017951077455025`*^9}, {
   4.001795139297329*^9, 4.0017951504480247`*^9}, {4.0017965166441727`*^9, 
   4.0017965205624504`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"d6b092cd-066d-9341-818c-7d8b86939c5d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"The", " ", "tensor", " ", 
     TemplateBox[{
       StyleBox[
        OverscriptBox["g", "~"], Bold, StripOnInput -> False], "im"},
      "Superscript"], 
     RowBox[{
      TemplateBox[{
        StyleBox[
         OverscriptBox["\[Del]", "~"], StripOnInput -> False, FontWeight -> 
         Bold], "k"},
       "Superscript"], "c"}]}], "-", 
    RowBox[{
     TemplateBox[{
       StyleBox[
        OverscriptBox["g", "~"], Bold, StripOnInput -> False], "km"},
      "Superscript"], 
     RowBox[{
      TemplateBox[{
        StyleBox[
         OverscriptBox["\[Del]", "~"], StripOnInput -> False, FontWeight -> 
         Bold], "i"},
       "Superscript"], "c"}], " ", "used", " ", "for", " ", "the", " ", 
     "tensor", " ", 
     TemplateBox[{"M", "kl"},
      "Superscript"], " ", "in", " ", 
     RowBox[{"Eq", ".", " ", 
      RowBox[{"(", "15", ")"}], ".", " ", "w"}], " ", "in", " ", "place", " ",
      "of", " ", 
     RowBox[{"v", "."}]}]}], "*)"}], 
  RowBox[{
   RowBox[{"epsepsgradc", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"i_", ",", "k_", ",", "m_"}], "}"}], ",", 
      RowBox[{"{", "}"}]}], "}"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"IMetric", "[", 
        RowBox[{"i", ",", "m"}], "]"}], "/.", " ", 
       RowBox[{"{", 
        RowBox[{"v", "\[Rule]", "0"}], "}"}]}], ")"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"GINV", "/.", " ", 
          RowBox[{"{", 
           RowBox[{"v", "\[Rule]", "0"}], "}"}]}], ")"}], ".", 
        RowBox[{"Grad", "[", 
         RowBox[{
          RowBox[{"w", " ", 
           RowBox[{"c", "[", 
            RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "y"}], "}"}]}], "]"}]}], ")"}], "\[LeftDoubleBracket]", 
      RowBox[{"k", "+", "1"}], "\[RightDoubleBracket]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"IMetric", "[", 
        RowBox[{"k", ",", "m"}], "]"}], "/.", " ", 
       RowBox[{"{", 
        RowBox[{"v", "\[Rule]", "0"}], "}"}]}], ")"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"GINV", "/.", " ", 
          RowBox[{"{", 
           RowBox[{"v", "\[Rule]", "0"}], "}"}]}], ")"}], ".", 
        RowBox[{"Grad", "[", 
         RowBox[{
          RowBox[{"w", " ", 
           RowBox[{"c", "[", 
            RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "y"}], "}"}]}], "]"}]}], ")"}], "\[LeftDoubleBracket]", 
      RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{4.001794997862707*^9, 4.001795006641863*^9}, {
   4.0017950772358*^9, 4.001795085362961*^9}, {4.0017952181157017`*^9, 
   4.001795242848175*^9}, 4.001795285146494*^9, 4.0017953246176815`*^9, {
   4.001795390908699*^9, 4.0017954258634167`*^9}, 4.0017959219358025`*^9, {
   4.001796003943886*^9, 4.0017961329269085`*^9}, {4.0017965450807037`*^9, 
   4.0017965464550705`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"bfe2cda8-8815-474d-83cd-ad5888ed8791"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"The", " ", "tensor", " ", 
    TemplateBox[{"M", "kl"},
     "Superscript"], " ", "from", " ", 
    RowBox[{"Eq", ".", " ", 
     RowBox[{"(", "15", ")"}], ".", " ", "w"}], " ", "in", " ", "place", " ", 
    "of", " ", 
    RowBox[{"v", "."}]}], "*)"}], 
  RowBox[{
   RowBox[{"M", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"k_", ",", "l_"}], "}"}], ",", 
      RowBox[{"{", "}"}]}], "}"}], "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"IMetric", "[", 
         RowBox[{"l", ",", "j"}], "]"}], "/.", " ", 
        RowBox[{"{", 
         RowBox[{"v", "\[Rule]", "0"}], "}"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"epsepsgradc", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"i", ",", "k", ",", "m"}], "}"}], ",", 
            RowBox[{"{", "}"}]}], "}"}], "]"}], "\[Times]", 
         RowBox[{"Coderv", "[", 
          RowBox[{"\"\<\[Gamma]\>\"", ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "j"}], "}"}], ",", "m"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Metric", "[", 
            RowBox[{"m", ",", "j"}], "]"}], "/.", " ", 
           RowBox[{"{", 
            RowBox[{"v", "\[Rule]", "w"}], "}"}]}], ")"}], 
         RowBox[{"Coderv", "[", 
          RowBox[{"\"\<epsepsgradc\>\"", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"i", ",", "k", ",", "m"}], "}"}], ",", 
             RowBox[{"{", "}"}]}], "}"}], ",", "i"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Metric", "[", 
            RowBox[{"m", ",", "i"}], "]"}], "/.", " ", 
           RowBox[{"{", 
            RowBox[{"v", "\[Rule]", "w"}], "}"}]}], ")"}], 
         RowBox[{"Coderv", "[", 
          RowBox[{"\"\<epsepsgradc\>\"", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"i", ",", "k", ",", "m"}], "}"}], ",", 
             RowBox[{"{", "}"}]}], "}"}], ",", "j"}], "]"}]}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{4.000569724587551*^9, 4.000569731380308*^9}, {
   4.0005698498823433`*^9, 4.000569854269928*^9}, {4.0005699659442215`*^9, 
   4.000569966067873*^9}, 4.0005707349268856`*^9, {4.000570906568281*^9, 
   4.000570908778797*^9}, 4.0010940977811165`*^9, {4.0017961430917053`*^9, 
   4.0017961544589825`*^9}, {4.0017965507009735`*^9, 4.001796551837652*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"56f92a4c-101c-3c4c-b989-db891e7af183"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "The", " ", "Taylor", " ", "expansion", " ", "of", " ", "the", " ", 
      "Lagrangian", " ", "in", " ", 
      RowBox[{"(", "6", ")"}], " ", "plus", " ", "the", " ", "gauge"}], "-", 
     RowBox[{"fixing", " ", "term", " ", 
      RowBox[{"(", "12", ")"}], " ", "and", " ", "the", " ", "ghost", " ", 
      "term", " ", 
      RowBox[{"(", "14", ")"}], " ", "to", " ", "quadratic", " ", "order", " ",
       "in", " ", "u", " ", 
      RowBox[{"(", 
       RowBox[{"background", " ", "b"}], ")"}], " ", "and", " ", "to", " ", 
      "quadratic", " ", "order", " ", "in", " ", "v", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"fluctuations", " ", 
          SubscriptBox["a", "0"]}], ",", " ", 
         SubscriptBox["\[CurlyPhi]", "1"], ",", " ", 
         SubscriptBox["\[CurlyPhi]", "2"], ",", " ", "c", ",", " ", 
         RowBox[{"and", " ", 
          OverscriptBox["c", "_"]}]}], ")"}], ".", " ", "After"}], " ", 
      "taking", " ", "background", " ", "covariant", " ", "derivatives", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"achieved", " ", "via", " ", "v"}], "->", 
        RowBox[{"0", " ", "after", " ", "Coderv"}]}], ")"}], " ", "of", " ", 
      "tensors", " ", "with", " ", "w", " ", "instead", " ", "of", " ", 
      "v"}]}], ",", " ", 
    RowBox[{
    "we", " ", "replace", " ", "w", " ", "back", " ", "to", " ", "v", " ", 
     "to", " ", "make", " ", "the", " ", "Taylor", " ", "expansion", " ", 
     RowBox[{"consistent", "."}]}]}], "*)"}], 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "/", 
              RowBox[{
               SubscriptBox["C", "1"], "^", "2"}]}], ")"}], " ", 
            RowBox[{"Tr", "[", 
             RowBox[{"KTens", ".", "GINV", ".", "KTens", ".", "GINV"}], 
             "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "/", 
              RowBox[{
               SubscriptBox["C", "2"], "^", "2"}]}], ")"}], " ", 
            RowBox[{"Rscalar", "^", "2"}]}], "-", 
           RowBox[{
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{"2", " ", "\[Xi]"}], ")"}]}], " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "/", 
                  RowBox[{
                   SubscriptBox["C", "1"], "^", "2"}]}], ")"}], " ", 
                RowBox[{"D", "[", 
                 RowBox[{
                  RowBox[{"v", " ", 
                   RowBox[{
                    SubscriptBox["a", "0"], "[", 
                    RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], ",", "t"}], 
                 "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "/", 
                  RowBox[{
                   SubscriptBox["C", "2"], "^", "2"}]}], ")"}], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"FullSimplify", "[", 
                   RowBox[{
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{"Coderv", "[", 
                    RowBox[{
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"FullSimplify", "[", 
                    RowBox[{
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{"Coderv", "[", 
                    RowBox[{"\"\<DualMet\>\"", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"k", ",", "j"}], "}"}], ",", 
                    RowBox[{"{", "}"}]}], "}"}], ",", "j"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "0", ",", "1"}], "}"}]}], "]"}], "/.", 
                    " ", 
                    RowBox[{"{", 
                    RowBox[{"v", "\[Rule]", "0"}], "}"}]}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"k", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", "i", "}"}], ",", 
                    RowBox[{"{", "}"}]}], "}"}], ",", "i"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "0", ",", "1"}], "}"}]}], "]"}], "/.", 
                    " ", 
                    RowBox[{"{", 
                    RowBox[{"v", "\[Rule]", "0"}], "}"}]}], "]"}], "/.", " ", 
                  RowBox[{"{", 
                   RowBox[{"w", "\[Rule]", "v"}], "}"}]}], ")"}]}]}], ")"}], "^",
              "2"}]}], "-", 
           RowBox[{"v", " ", 
            RowBox[{
             OverscriptBox["c", "_"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "/", 
                 RowBox[{
                  SubscriptBox["C", "1"], "^", "2"}]}], ")"}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"D", "[", 
                  RowBox[{
                   RowBox[{"v", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"t", ",", "2"}], "}"}]}], "]"}], "-", 
                 RowBox[{"Det", "[", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{"Grad", "[", 
                    RowBox[{
                    RowBox[{"v", " ", 
                    RowBox[{
                    SubscriptBox["a", "0"], "[", 
                    RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"x", ",", "y"}], "}"}]}], "]"}], ",", "t"}], 
                    "]"}], ",", 
                    RowBox[{"Grad", "[", 
                    RowBox[{
                    RowBox[{"v", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"x", ",", "y"}], "}"}]}], "]"}]}], "}"}], "]"}], "-", 
                 RowBox[{"Det", "[", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"Grad", "[", 
                    RowBox[{
                    RowBox[{"v", " ", 
                    RowBox[{
                    SubscriptBox["a", "0"], "[", 
                    RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"x", ",", "y"}], "}"}]}], "]"}], ",", 
                    RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{"Grad", "[", 
                    RowBox[{
                    RowBox[{"v", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"x", ",", "y"}], "}"}]}], "]"}], ",", "t"}], 
                    "]"}]}], "}"}], "]"}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "/", 
                 RowBox[{
                  SubscriptBox["C", "2"], "^", "2"}]}], ")"}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Simplify", "[", 
                  RowBox[{"Sum", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Coderv", "[", 
                    RowBox[{
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"Simplify", "[", 
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Coderv", "[", 
                    RowBox[{"\"\<M\>\"", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"n", ",", "l"}], "}"}], ",", 
                    RowBox[{"{", "}"}]}], "}"}], ",", "l"}], "]"}], "/.", " ", 
                    RowBox[{"{", 
                    RowBox[{"v", "\[Rule]", "0"}], "}"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"l", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"n", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", "k", "}"}], ",", 
                    RowBox[{"{", "}"}]}], "}"}], ",", "k"}], "]"}], "/.", " ", 
                    RowBox[{"{", 
                    RowBox[{"v", "\[Rule]", "0"}], "}"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"k", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}], 
                 "/.", " ", 
                 RowBox[{"{", 
                  RowBox[{"w", "\[Rule]", "v"}], "}"}]}], ")"}]}]}], 
             ")"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"v", ",", "0", ",", "2"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"v", ",", "u", ",", "\[Xi]", ",", 
      SubscriptBox["C", "1"], ",", 
      SubscriptBox["C", "2"]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{4.000571376684517*^9, 4.000571376746332*^9}, 
   4.0005714771251564`*^9, {4.000571516867712*^9, 4.0005715225781593`*^9}, {
   4.0005715653782215`*^9, 4.0005715807479515`*^9}, 4.0010941015948696`*^9, {
   4.001794309236126*^9, 4.001794318785618*^9}, {4.0017965856698265`*^9, 
   4.0017965878433685`*^9}, {4.0017966648705845`*^9, 
   4.0017968858706455`*^9}, {4.001797031594305*^9, 4.0017971201705875`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"95ade898-d6c8-2b47-a5f4-3a8758a056a3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["u", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["b", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{
         SuperscriptBox["b", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["b", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["b", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], 
      SubsuperscriptBox["C", "2", "2"]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["b", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], 
      SubsuperscriptBox["C", "1", "2"]]}], ")"}]}], "+", 
  RowBox[{"v", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          SubsuperscriptBox["C", "2", "2"]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{
             SubscriptBox["\[CurlyPhi]", "1"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["b", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["b", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"b", "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["b", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["b", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"b", "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["b", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"b", "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{
             SubscriptBox["\[CurlyPhi]", "1"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["b", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["b", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["b", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"b", "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"4", " ", 
           RowBox[{
            SuperscriptBox[
             SubscriptBox["a", "0"], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["b", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["b", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{
            SuperscriptBox["b", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox[
             SubscriptBox["a", "0"], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["b", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "x", ",", "y"}], "]"}]}]}], 
         SubsuperscriptBox["C", "1", "2"]]}], ")"}]}], "+", 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          SubsuperscriptBox["C", "2", "2"]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"8", " ", 
           RowBox[{
            SuperscriptBox[
             SubscriptBox["a", "0"], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["b", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            SuperscriptBox["b", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox[
             SubscriptBox["\[CurlyPhi]", "1"], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "x", ",", "y"}], "]"}]}]}], 
         SubsuperscriptBox["C", "1", "2"]]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["v", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       SubsuperscriptBox["C", "2", "2"]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[CurlyPhi]", "1"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "2"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "-", 
        RowBox[{
         RowBox[{
          OverscriptBox["c", "_"], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["c", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "4"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[CurlyPhi]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[CurlyPhi]", "2"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[CurlyPhi]", "2"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[CurlyPhi]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[CurlyPhi]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[CurlyPhi]", "2"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[CurlyPhi]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[CurlyPhi]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], "-", 
        RowBox[{"2", " ", 
         RowBox[{
          OverscriptBox["c", "_"], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["c", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{
          OverscriptBox["c", "_"], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["c", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "4", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "\[Xi]"], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox[
             SubscriptBox["\[CurlyPhi]", "2"], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "2"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox[
             SubscriptBox["\[CurlyPhi]", "1"], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             SubscriptBox["\[CurlyPhi]", "2"], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "2"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox[
             SubscriptBox["\[CurlyPhi]", "2"], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "2", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox[
             SubscriptBox["\[CurlyPhi]", "1"], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox[
             SubscriptBox["\[CurlyPhi]", "2"], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "2", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}]}], 
         SubsuperscriptBox["C", "2", "4"]], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox[
             SubscriptBox["a", "0"], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], 
         SubsuperscriptBox["C", "1", "4"]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox[
             SubscriptBox["\[CurlyPhi]", "2"], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "2"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox[
             SubscriptBox["a", "0"], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            SuperscriptBox[
             SubscriptBox["\[CurlyPhi]", "1"], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox[
             SubscriptBox["a", "0"], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox[
             SubscriptBox["\[CurlyPhi]", "2"], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "2", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox[
             SubscriptBox["a", "0"], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "x", ",", "y"}], "]"}]}]}], 
         RowBox[{
          SubsuperscriptBox["C", "1", "2"], " ", 
          SubsuperscriptBox["C", "2", "2"]}]]}], ")"}]}], "+", 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          SubsuperscriptBox["C", "2", "2"]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox[
               SubscriptBox["\[CurlyPhi]", "1"], 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox[
               SubscriptBox["\[CurlyPhi]", "2"], 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{
             OverscriptBox["c", "_"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["c", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{
             SubscriptBox["\[CurlyPhi]", "1"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"b", "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox[
               SubscriptBox["\[CurlyPhi]", "1"], 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{
             SubscriptBox["\[CurlyPhi]", "2"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{
             OverscriptBox["c", "_"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["c", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "3"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"b", "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             OverscriptBox["c", "_"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["c", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "4"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox[
               SubscriptBox["\[CurlyPhi]", "1"], 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox[
               SubscriptBox["\[CurlyPhi]", "2"], 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "+", 
           RowBox[{"8", " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{
             SubscriptBox["\[CurlyPhi]", "1"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"b", "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"8", " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{
             OverscriptBox["c", "_"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["c", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox[
               SubscriptBox["\[CurlyPhi]", "1"], 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox[
               SubscriptBox["\[CurlyPhi]", "2"], 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{
             OverscriptBox["c", "_"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["c", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{
             SubscriptBox["\[CurlyPhi]", "2"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox[
               SubscriptBox["\[CurlyPhi]", "1"], 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox[
               SubscriptBox["\[CurlyPhi]", "2"], 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{
             SubscriptBox["\[CurlyPhi]", "1"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{
             OverscriptBox["c", "_"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["c", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{
             OverscriptBox["c", "_"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["c", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"b", "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{
             SubscriptBox["\[CurlyPhi]", "1"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"b", "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox[
               SubscriptBox["\[CurlyPhi]", "1"], 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{
             SubscriptBox["\[CurlyPhi]", "2"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{
             SubscriptBox["\[CurlyPhi]", "2"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{
             OverscriptBox["c", "_"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["c", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{
             OverscriptBox["c", "_"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["c", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "3", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"b", "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             OverscriptBox["c", "_"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["c", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "4", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", "\[Xi]"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["1", 
             SubsuperscriptBox["C", "2", "4"]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
              RowBox[{
               RowBox[{
                SubscriptBox["\[CurlyPhi]", "2"], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
              RowBox[{
               RowBox[{"b", "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["\[CurlyPhi]", "2"], 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "+", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "1"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
              RowBox[{
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "1"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
              RowBox[{"4", " ", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "1"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{
                SubscriptBox["\[CurlyPhi]", "2"], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "1"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"b", "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "1"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "1"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "1"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "1"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "1"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
              RowBox[{"4", " ", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "1"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
              RowBox[{
               RowBox[{
                SubscriptBox["\[CurlyPhi]", "2"], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{
                SubscriptBox["\[CurlyPhi]", "2"], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "1"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{
                SubscriptBox["\[CurlyPhi]", "2"], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "1"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "1"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"b", "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "1"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{
                SubscriptBox["\[CurlyPhi]", "2"], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"b", "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["\[CurlyPhi]", "2"], 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}]}], ")"}]}], 
           "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{
              SubsuperscriptBox["C", "1", "2"], " ", 
              SubsuperscriptBox["C", "2", "2"]}]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["a", "0"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{
                SubscriptBox["\[CurlyPhi]", "2"], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["a", "0"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"b", "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["a", "0"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "1"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["a", "0"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "1"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["a", "0"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["a", "0"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{
                SubscriptBox["\[CurlyPhi]", "2"], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["a", "0"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"b", "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["a", "0"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          SubsuperscriptBox["C", "1", "2"]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            RowBox[{"b", "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox[
               SubscriptBox["a", "0"], 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "+", 
           RowBox[{"8", " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["a", "0"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["a", "0"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"8", " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["a", "0"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["a", "0"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"b", "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox[
               SubscriptBox["a", "0"], 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{
             SubscriptBox["\[CurlyPhi]", "2"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["a", "0"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["a", "0"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["a", "0"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{
             SubscriptBox["\[CurlyPhi]", "2"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["a", "0"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["a", "0"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["a", "0"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"b", "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["a", "0"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"b", "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["a", "0"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}]}], ")"}]}]}], ")"}]}],
      "+", 
     RowBox[{
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          SubsuperscriptBox["C", "2", "2"]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["b", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox[
               SubscriptBox["\[CurlyPhi]", "1"], 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["b", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox[
               SubscriptBox["\[CurlyPhi]", "2"], 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "-", 
           RowBox[{"8", " ", 
            RowBox[{
             SubscriptBox["\[CurlyPhi]", "1"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"b", "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox[
               SubscriptBox["\[CurlyPhi]", "1"], 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{
             SubscriptBox["\[CurlyPhi]", "2"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"b", "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox[
               SubscriptBox["\[CurlyPhi]", "2"], 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{
              SubscriptBox["\[CurlyPhi]", "1"], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["b", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              SubscriptBox["\[CurlyPhi]", "2"], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["b", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{
             OverscriptBox["c", "_"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["b", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox["c", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"b", "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             OverscriptBox["c", "_"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["c", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{
             SubscriptBox["\[CurlyPhi]", "1"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["b", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"8", " ", 
            RowBox[{"b", "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"8", " ", 
            RowBox[{"b", "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SubscriptBox["\[CurlyPhi]", "1"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"b", "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox[
               SubscriptBox["\[CurlyPhi]", "1"], 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{
             SubscriptBox["\[CurlyPhi]", "2"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["b", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"b", "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SubscriptBox["\[CurlyPhi]", "2"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"8", " ", 
            RowBox[{"b", "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             OverscriptBox["c", "_"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["c", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "3"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"b", "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
            RowBox[{
             OverscriptBox["c", "_"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["c", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "4"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{
             SubscriptBox["\[CurlyPhi]", "1"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"b", "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox[
               SubscriptBox["\[CurlyPhi]", "1"], 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["b", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox[
               SubscriptBox["\[CurlyPhi]", "2"], 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["b", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{
             OverscriptBox["c", "_"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["c", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["b", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{
             SubscriptBox["\[CurlyPhi]", "2"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["b", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "-", 
           RowBox[{
            RowBox[{
             OverscriptBox["c", "_"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["c", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["b", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"b", "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"8", " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"6", " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["b", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["b", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox[
               SubscriptBox["\[CurlyPhi]", "1"], 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["b", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox[
               SubscriptBox["\[CurlyPhi]", "1"], 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["b", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{
             SubscriptBox["\[CurlyPhi]", "1"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"b", "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"b", "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{
             SubscriptBox["\[CurlyPhi]", "2"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["b", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["b", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox[
               SubscriptBox["\[CurlyPhi]", "2"], 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["b", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox[
               SubscriptBox["\[CurlyPhi]", "2"], 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{
             OverscriptBox["c", "_"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["c", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{
             OverscriptBox["c", "_"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["c", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{
             OverscriptBox["c", "_"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["c", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{
             SubscriptBox["\[CurlyPhi]", "1"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["b", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"8", " ", 
            RowBox[{"b", "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"b", "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SubscriptBox["\[CurlyPhi]", "1"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"b", "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{
             SubscriptBox["\[CurlyPhi]", "1"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["b", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"8", " ", 
            RowBox[{"b", "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{
             OverscriptBox["c", "_"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["c", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{
             SubscriptBox["\[CurlyPhi]", "2"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{
              SubscriptBox["\[CurlyPhi]", "2"], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{
             SubscriptBox["\[CurlyPhi]", "1"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"b", "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"8", " ", 
            RowBox[{
             SubscriptBox["\[CurlyPhi]", "1"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"b", "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox[
               SubscriptBox["\[CurlyPhi]", "1"], 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{
             SubscriptBox["\[CurlyPhi]", "1"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"b", "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{
             SubscriptBox["\[CurlyPhi]", "2"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"b", "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox[
               SubscriptBox["\[CurlyPhi]", "2"], 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"b", "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SubscriptBox["\[CurlyPhi]", "1"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{
              SubscriptBox["\[CurlyPhi]", "1"], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["b", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              SubscriptBox["\[CurlyPhi]", "2"], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["b", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{
             OverscriptBox["c", "_"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["b", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox["c", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{
             OverscriptBox["c", "_"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["b", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox["c", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"b", "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             OverscriptBox["c", "_"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["c", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"b", "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{
             SubscriptBox["\[CurlyPhi]", "1"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["b", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"8", " ", 
            RowBox[{"b", "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"b", "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"b", "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"8", " ", 
            RowBox[{"b", "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SubscriptBox["\[CurlyPhi]", "1"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"b", "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox[
               SubscriptBox["\[CurlyPhi]", "1"], 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{
             SubscriptBox["\[CurlyPhi]", "2"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["b", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{
             SubscriptBox["\[CurlyPhi]", "2"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["b", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"b", "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SubscriptBox["\[CurlyPhi]", "2"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"8", " ", 
            RowBox[{"b", "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             OverscriptBox["c", "_"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["c", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "3", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"b", "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
            RowBox[{
             OverscriptBox["c", "_"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["c", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "4", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", "\[Xi]"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["1", 
             SubsuperscriptBox["C", "2", "4"]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["b", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["\[CurlyPhi]", "2"], 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{
                SubscriptBox["\[CurlyPhi]", "2"], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               SuperscriptBox[
                RowBox[{
                 SubscriptBox["\[CurlyPhi]", "2"], "[", 
                 RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["b", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "-", 
              RowBox[{
               RowBox[{
                SubscriptBox["\[CurlyPhi]", "2"], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["b", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
              RowBox[{"4", " ", 
               RowBox[{"b", "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"b", "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["\[CurlyPhi]", "2"], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"b", "[", 
                 RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["\[CurlyPhi]", "2"], 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "1"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{
                SubscriptBox["\[CurlyPhi]", "2"], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "1"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"b", "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "1"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["\[CurlyPhi]", "1"], 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["b", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "+", 
              RowBox[{
               RowBox[{
                SubscriptBox["\[CurlyPhi]", "2"], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["b", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["b", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "1"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
              RowBox[{
               RowBox[{
                SubscriptBox["\[CurlyPhi]", "2"], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "1"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
              RowBox[{
               RowBox[{"b", "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "1"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "1"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "1"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["b", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["\[CurlyPhi]", "1"], 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "-", 
              RowBox[{"4", " ", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{
                SubscriptBox["\[CurlyPhi]", "2"], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "1"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["b", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "1"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["b", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["\[CurlyPhi]", "2"], 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{
                SubscriptBox["\[CurlyPhi]", "2"], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["b", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "1"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
              RowBox[{"4", " ", 
               RowBox[{"b", "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "1"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"b", "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["\[CurlyPhi]", "2"], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "1"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"b", "[", 
                 RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "1"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{
                SubscriptBox["\[CurlyPhi]", "2"], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["b", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "1"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"b", "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "1"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{
                SubscriptBox["\[CurlyPhi]", "2"], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
              RowBox[{
               SuperscriptBox[
                RowBox[{
                 SubscriptBox["\[CurlyPhi]", "2"], "[", 
                 RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{
                SubscriptBox["\[CurlyPhi]", "2"], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "1"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
              RowBox[{
               RowBox[{
                SubscriptBox["\[CurlyPhi]", "2"], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "1"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{
                SubscriptBox["\[CurlyPhi]", "2"], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"b", "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["\[CurlyPhi]", "2"], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "1"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               SuperscriptBox[
                RowBox[{
                 SubscriptBox["\[CurlyPhi]", "2"], "[", 
                 RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["b", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "+", 
              RowBox[{
               RowBox[{
                SubscriptBox["\[CurlyPhi]", "2"], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["b", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"b", "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "1"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
              RowBox[{
               RowBox[{
                SubscriptBox["\[CurlyPhi]", "2"], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["b", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
              RowBox[{
               RowBox[{"b", "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "1"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
              RowBox[{"4", " ", 
               RowBox[{"b", "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"b", "[", 
                 RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "1"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"b", "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["\[CurlyPhi]", "2"], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"b", "[", 
                 RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["\[CurlyPhi]", "2"], 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}]}], ")"}]}], 
           "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{
              SubsuperscriptBox["C", "1", "2"], " ", 
              SubsuperscriptBox["C", "2", "2"]}]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{
                SubscriptBox["\[CurlyPhi]", "2"], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["b", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["a", "0"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"b", "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["a", "0"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"b", "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["\[CurlyPhi]", "2"], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["a", "0"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"b", "[", 
                 RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["a", "0"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{
                SubscriptBox["\[CurlyPhi]", "2"], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["b", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["a", "0"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
              RowBox[{"4", " ", 
               RowBox[{"b", "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["a", "0"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"b", "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["\[CurlyPhi]", "2"], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["a", "0"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"b", "[", 
                 RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["a", "0"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          SubsuperscriptBox["C", "1", "2"]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"b", "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox[
               SubscriptBox["a", "0"], 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox[
               SubscriptBox["a", "0"], 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["b", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["a", "0"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["a", "0"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["b", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox[
               SubscriptBox["a", "0"], 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"b", "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox[
               SubscriptBox["a", "0"], 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"b", "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SubscriptBox["\[CurlyPhi]", "2"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["a", "0"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"b", "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SubscriptBox["\[CurlyPhi]", "2"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["a", "0"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{
              SubscriptBox["\[CurlyPhi]", "2"], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["b", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"b", "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["a", "0"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"b", "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["a", "0"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}]}], ")"}]}]}], ")"}]}],
      "+", 
     RowBox[{
      FractionBox["1", 
       SubsuperscriptBox["C", "1", "2"]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox[
            SubscriptBox["a", "0"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "2"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox[
            SubscriptBox["a", "0"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["a", "0"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["a", "0"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox[
            SubscriptBox["a", "0"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "+", 
        RowBox[{"8", " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["a", "0"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[CurlyPhi]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[CurlyPhi]", "1"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["a", "0"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[CurlyPhi]", "2"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["a", "0"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[CurlyPhi]", "2"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[CurlyPhi]", "2"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{
          OverscriptBox["c", "_"], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["c", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{4.0005723200036545`*^9, 4.000572770809002*^9, 
  4.001101871838623*^9, 4.001800729535898*^9, 4.0018009573493004`*^9, 
  4.0018011551848545`*^9, 4.0018043258034706`*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"31c4267f-429f-5f47-884a-3d2960303d1d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "We", " ", "remove", " ", "the", " ", "GRQUICK", " ", "package", " ", 
     "to", " ", "avoid", " ", "overloading", " ", "the", " ", "file"}], ",", 
    " ", 
    RowBox[{
    "but", " ", "we", " ", "preserve", " ", "the", " ", "truncated", " ", 
     "Lagrangian", " ", "from", " ", 
     RowBox[{"Out", "[", "8", "]"}]}]}], "*)"}], 
  RowBox[{
   RowBox[{"ClearAll", "[", "\"\<GRQUICK`*\>\"", "]"}], ";", 
   RowBox[{"Remove", "[", "\"\<GRQUICK`*\>\"", "]"}], ";", 
   RowBox[{"Lagrangian", "=", 
    RowBox[{"Out", "[", "8", "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{4.00179715900292*^9, 4.001797205249687*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"077506dc-c262-1c40-86aa-c831918db3ce"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "All", " ", "the", " ", "terms", " ", "in", " ", "the", " ", "Lagrangian", 
    " ", "that", " ", "are", " ", 
    TemplateBox[{"m", "th"},
     "Superscript"], " ", "order", " ", "in", " ", "the", " ", "background", " ",
     "and", " ", "quadratic", " ", "in", " ", "the", " ", 
    RowBox[{"fluctuations", "."}]}], "*)"}], 
  RowBox[{
   TemplateBox[{
     SubscriptBox["L", "m_"], 
     RowBox[{"{", "2", "}"}]},
    "Superscript"], ":=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"SeriesCoefficient", "[", 
          RowBox[{
           RowBox[{"Series", "[", 
            RowBox[{"Lagrangian", ",", 
             RowBox[{"{", 
              RowBox[{"v", ",", "0", ",", "2"}], "}"}]}], "]"}], ",", "2"}], 
          "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"u", ",", "0", ",", "2"}], "}"}]}], "]"}], ",", "m"}], 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Xi]", ",", 
       SubscriptBox["C", "1"], ",", 
       SubscriptBox["C", "2"]}], "}"}], ",", "Expand"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{4.001797212197384*^9, 4.0017972953396263`*^9}, {
  4.0017989837662315`*^9, 4.0017990017947235`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"39d713b6-6ecd-2d42-8854-c7667deab80a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "All", " ", "the", " ", "terms", " ", "in", " ", "the", " ", "Lagrangian", 
    " ", "that", " ", "are", " ", "zeroth", " ", "order", " ", "in", " ", 
    "the", " ", "background", " ", "and", " ", "quadratic", " ", "in", " ", 
    "the", " ", 
    RowBox[{"fluctuations", ".", " ", "Needed"}], " ", "for", " ", "the", " ",
     "Feynman", " ", 
    RowBox[{"propagator", "."}]}], "*)"}], 
  RowBox[{"Collect", "[", 
   RowBox[{
    TemplateBox[{
      SubscriptBox["L", "0"], 
      RowBox[{"{", "2", "}"}]},
     "Superscript"], ",", 
    RowBox[{"{", 
     RowBox[{"\[Xi]", ",", 
      SubscriptBox["C", "1"], ",", 
      SubscriptBox["C", "2"]}], "}"}], ",", "FullSimplify"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{4.001797300836092*^9, 4.0017973191856537`*^9}, {
  4.001797356176134*^9, 4.0017973569242954`*^9}, {4.00179899308918*^9, 
  4.0017990052914696`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"6ff7ab28-e61e-0148-8f9b-fdc758bb4db1"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[CurlyPhi]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[CurlyPhi]", "2"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[CurlyPhi]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], ")"}], "2"]}], "-", 
    RowBox[{
     RowBox[{
      OverscriptBox["c", "_"], "[", 
      RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["c", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "4"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "x", ",", "y"}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{
         SuperscriptBox["c", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["c", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "4", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], ")"}]}]}], 
   SubsuperscriptBox["C", "2", "2"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[CurlyPhi]", "2"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[CurlyPhi]", "1"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[CurlyPhi]", "2"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], ")"}], "2"], 
      RowBox[{"2", " ", 
       SubsuperscriptBox["C", "2", "4"]}]]}], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[CurlyPhi]", "2"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[CurlyPhi]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[CurlyPhi]", "2"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["a", "0"], 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], 
     RowBox[{
      SubsuperscriptBox["C", "1", "2"], " ", 
      SubsuperscriptBox["C", "2", "2"]}]], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox[
         SubscriptBox["a", "0"], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], 
     SubsuperscriptBox["C", "1", "4"]]}], "\[Xi]"], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["a", "0"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[CurlyPhi]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], ")"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           SubscriptBox["a", "0"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], "-", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["a", "0"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], "+", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[CurlyPhi]", "2"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], ")"}], "2"], "-", 
      RowBox[{
       RowBox[{
        OverscriptBox["c", "_"], "[", 
        RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["c", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "x", ",", "y"}], "]"}]}]}], ")"}]}], 
   SubsuperscriptBox["C", "1", "2"]]}]], "Output",
 CellChangeTimes->{4.0005723241926384`*^9, 4.000572774969042*^9, 
  4.001101876033869*^9, 4.0018007338540325`*^9, 4.0018009615582848`*^9, 
  4.0018011595526295`*^9, 4.001804330247183*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"91f0cee7-d712-dc41-afb7-700c6cba85a9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "All", " ", "the", " ", "terms", " ", "in", " ", "the", " ", "Lagrangian", 
    " ", "that", " ", "are", " ", "linear", " ", "in", " ", "the", " ", 
    "background", " ", "and", " ", "quadratic", " ", "in", " ", "the", " ", 
    RowBox[{"fluctuations", ".", " ", "Needed"}], " ", "for", " ", "the", " ",
     "trivalent", " ", "vertices", " ", "of", " ", "the", " ", "bubble", " ", 
    RowBox[{"diagram", "."}]}], "*)"}], 
  RowBox[{"Collect", "[", 
   RowBox[{
    TemplateBox[{
      SubscriptBox["L", "1"], 
      RowBox[{"{", "2", "}"}]},
     "Superscript"], ",", 
    RowBox[{"{", 
     RowBox[{"\[Xi]", ",", 
      SubscriptBox["C", "1"], ",", 
      SubscriptBox["C", "2"]}], "}"}], ",", "FullSimplify"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{4.0017973253366127`*^9, 4.00179737794454*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"e8ad3193-da84-9f45-bc2c-77926e20567b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{
    FractionBox["1", 
     SubsuperscriptBox["C", "2", "2"]], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         OverscriptBox["c", "_"], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["b", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["c", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["\[CurlyPhi]", "1"], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["b", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[CurlyPhi]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[CurlyPhi]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[CurlyPhi]", "2"], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["b", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[CurlyPhi]", "2"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{
         OverscriptBox["c", "_"], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["b", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["c", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "3"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
        RowBox[{
         OverscriptBox["c", "_"], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["c", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "4"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[CurlyPhi]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["b", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[CurlyPhi]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{
         SuperscriptBox["b", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[CurlyPhi]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "-", 
       RowBox[{
        RowBox[{
         SuperscriptBox["b", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[CurlyPhi]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[CurlyPhi]", "2"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{
         SuperscriptBox["b", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[CurlyPhi]", "2"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["\[CurlyPhi]", "1"], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["b", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[CurlyPhi]", "2"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"b", "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[CurlyPhi]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[CurlyPhi]", "2"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{
         SuperscriptBox["b", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[CurlyPhi]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[CurlyPhi]", "2"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{
         SuperscriptBox["b", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[CurlyPhi]", "2"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[CurlyPhi]", "2"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{
         OverscriptBox["c", "_"], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["c", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["b", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[CurlyPhi]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["b", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "2"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}], "-", 
          RowBox[{
           SuperscriptBox["b", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[CurlyPhi]", "2"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["b", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "2"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}], "-", 
          RowBox[{
           SuperscriptBox["b", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{
         OverscriptBox["c", "_"], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["c", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["b", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[CurlyPhi]", "2"], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[CurlyPhi]", "2"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["b", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[CurlyPhi]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["b", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[CurlyPhi]", "2"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["b", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["\[CurlyPhi]", "1"], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[CurlyPhi]", "2"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["b", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{
         OverscriptBox["c", "_"], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["b", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["c", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{
         OverscriptBox["c", "_"], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["b", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["c", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[CurlyPhi]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SuperscriptBox[
             SubscriptBox["\[CurlyPhi]", "2"], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{
               SuperscriptBox["b", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["b", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox["b", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               SubscriptBox["\[CurlyPhi]", "1"], 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["\[CurlyPhi]", "2"], 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["\[CurlyPhi]", "1"], 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[CurlyPhi]", "2"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SuperscriptBox[
             SubscriptBox["\[CurlyPhi]", "1"], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["b", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "-", 
             RowBox[{
              SuperscriptBox["b", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{
            SuperscriptBox["b", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               SubscriptBox["\[CurlyPhi]", "1"], 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["\[CurlyPhi]", "2"], 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["\[CurlyPhi]", "1"], 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], ")"}]}]}], ")"}]}], 
       "-", 
       RowBox[{"2", " ", 
        RowBox[{
         SuperscriptBox["b", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[CurlyPhi]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[CurlyPhi]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{
         SuperscriptBox["b", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[CurlyPhi]", "2"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[CurlyPhi]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"b", "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[CurlyPhi]", "2"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[CurlyPhi]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["\[CurlyPhi]", "1"], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["b", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[CurlyPhi]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[CurlyPhi]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[CurlyPhi]", "2"], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["b", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[CurlyPhi]", "2"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[CurlyPhi]", "2"], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["b", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[CurlyPhi]", "2"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{
         OverscriptBox["c", "_"], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["c", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["b", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{
         OverscriptBox["c", "_"], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["b", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["c", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "3", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
        RowBox[{
         OverscriptBox["c", "_"], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["c", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "4", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}]}]}], ")"}]}]}]}], "+", 
  RowBox[{
   FractionBox["1", "\[Xi]"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        SubsuperscriptBox["C", "2", "4"]], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[CurlyPhi]", "2"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "2"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox[
             SubscriptBox["\[CurlyPhi]", "1"], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[CurlyPhi]", "2"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SuperscriptBox["b", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["\[CurlyPhi]", "2"], 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["\[CurlyPhi]", "1"], 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{
            SuperscriptBox["b", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               SubscriptBox["\[CurlyPhi]", "1"], 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["\[CurlyPhi]", "2"], 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "x", ",", "y"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[CurlyPhi]", "2"], "[", 
            RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["b", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "+", 
             RowBox[{
              SuperscriptBox["b", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"b", "[", 
            RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               SubscriptBox["\[CurlyPhi]", "2"], 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "+", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["\[CurlyPhi]", "2"], 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], ")"}]}]}], 
         ")"}]}]}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SubsuperscriptBox["C", "1", "2"], " ", 
        SubsuperscriptBox["C", "2", "2"]}]], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           SuperscriptBox["b", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["\[CurlyPhi]", "2"], 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{
           SuperscriptBox["b", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["\[CurlyPhi]", "2"], 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[CurlyPhi]", "2"], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], "+", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], "+", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["a", "0"], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "x", ",", "y"}], "]"}]}]}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", 
    SubsuperscriptBox["C", "1", "2"]], 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           SuperscriptBox[
            SubscriptBox["a", "0"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["b", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{
           SuperscriptBox["b", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["a", "0"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}]}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["a", "0"], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[CurlyPhi]", "1"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["a", "0"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            SubscriptBox["a", "0"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[CurlyPhi]", "1"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[CurlyPhi]", "2"], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              SubscriptBox["a", "0"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], "+", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["a", "0"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["b", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           SuperscriptBox[
            SubscriptBox["a", "0"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["b", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{
           SuperscriptBox["b", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["a", "0"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}]}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["\[CurlyPhi]", "1"], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           SubscriptBox["a", "0"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], "+", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["a", "0"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           SubscriptBox["a", "0"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], "-", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["a", "0"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], "+", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[CurlyPhi]", "2"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{4.0005723249684353`*^9, 4.0005727757186413`*^9, 
  4.0011018768062305`*^9, 4.0018007347277203`*^9, 4.0018009623534393`*^9, 
  4.001801160337593*^9, 4.0018043310735416`*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"357dfc6c-d229-634b-a618-a781a391b485"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "All", " ", "the", " ", "terms", " ", "in", " ", "the", " ", "Lagrangian", 
    " ", "that", " ", "are", " ", "quadratic", " ", "in", " ", "the", " ", 
    "background", " ", "and", " ", "quadratic", " ", "in", " ", "the", " ", 
    RowBox[{"fluctuations", ".", " ", "Needed"}], " ", "for", " ", "the", " ",
     "quadrivalent", " ", "vertices", " ", "of", " ", "the", " ", "seagull", " ", 
    RowBox[{"diagram", "."}]}], "*)"}], 
  RowBox[{"Collect", "[", 
   RowBox[{
    TemplateBox[{
      SubscriptBox["L", "2"], 
      RowBox[{"{", "2", "}"}]},
     "Superscript"], ",", 
    RowBox[{"{", 
     RowBox[{"\[Xi]", ",", 
      SubscriptBox["C", "1"], ",", 
      SubscriptBox["C", "2"]}], "}"}], ",", "FullSimplify"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{4.001797387336714*^9, 4.001797406574232*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"fd1c37a7-4405-4247-abbd-09bbce639a3f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", 
    SubsuperscriptBox["C", "2", "2"]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["\[CurlyPhi]", "1"], "[", 
        RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["b", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{
        SubscriptBox["\[CurlyPhi]", "2"], "[", 
        RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["b", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{
       SubscriptBox["\[CurlyPhi]", "1"], "[", 
       RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["\[CurlyPhi]", "2"], 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["b", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["b", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox[
         SubscriptBox["\[CurlyPhi]", "1"], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["b", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox[
         SubscriptBox["\[CurlyPhi]", "2"], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["b", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "+", 
     RowBox[{
      RowBox[{
       OverscriptBox["c", "_"], "[", 
       RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["c", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["b", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{
       SubscriptBox["\[CurlyPhi]", "2"], "[", 
       RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["\[CurlyPhi]", "2"], 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["b", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "-", 
     RowBox[{
      RowBox[{
       OverscriptBox["c", "_"], "[", 
       RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["b", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["b", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["c", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
     RowBox[{"6", " ", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["\[CurlyPhi]", "2"], 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["b", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["\[CurlyPhi]", "1"], 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["b", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox[
         SubscriptBox["\[CurlyPhi]", "1"], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{
       SubscriptBox["\[CurlyPhi]", "2"], "[", 
       RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["b", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["b", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["\[CurlyPhi]", "2"], 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["\[CurlyPhi]", "1"], 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["b", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["\[CurlyPhi]", "2"], 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["b", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox[
         SubscriptBox["\[CurlyPhi]", "2"], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "+", 
     RowBox[{
      RowBox[{
       OverscriptBox["c", "_"], "[", 
       RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["c", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["b", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["b", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{
       SubscriptBox["\[CurlyPhi]", "1"], "[", 
       RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["b", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["\[CurlyPhi]", "2"], 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["\[CurlyPhi]", "2"], "[", 
        RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
      RowBox[{
       SuperscriptBox["b", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["b", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{
       SubscriptBox["\[CurlyPhi]", "1"], "[", 
       RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["\[CurlyPhi]", "2"], 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["b", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["b", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
     RowBox[{"8", " ", 
      RowBox[{
       SubscriptBox["\[CurlyPhi]", "1"], "[", 
       RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["b", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["\[CurlyPhi]", "1"], 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["b", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{
       SubscriptBox["\[CurlyPhi]", "2"], "[", 
       RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["b", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["\[CurlyPhi]", "2"], 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["b", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["\[CurlyPhi]", "1"], "[", 
        RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["b", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{
        SubscriptBox["\[CurlyPhi]", "2"], "[", 
        RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["b", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{
       OverscriptBox["c", "_"], "[", 
       RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["b", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
      RowBox[{
       SuperscriptBox["c", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{
       SubscriptBox["\[CurlyPhi]", "1"], "[", 
       RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["b", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["\[CurlyPhi]", "1"], 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{
       SuperscriptBox["b", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[CurlyPhi]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[CurlyPhi]", "2"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["b", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
        RowBox[{"8", " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[CurlyPhi]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["b", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[CurlyPhi]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[CurlyPhi]", "2"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["b", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[CurlyPhi]", "2"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{
          SuperscriptBox["b", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[CurlyPhi]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[CurlyPhi]", "2"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"b", "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", 
            RowBox[{
             OverscriptBox["c", "_"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["c", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "3"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "1"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["\[CurlyPhi]", "2"], 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], ")"}]}]}], ")"}]}],
         "+", 
        RowBox[{
         RowBox[{
          OverscriptBox["c", "_"], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["c", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["b", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{
          OverscriptBox["c", "_"], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["b", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["c", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
        RowBox[{"8", " ", 
         RowBox[{"b", "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[CurlyPhi]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[CurlyPhi]", "2"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{
          OverscriptBox["c", "_"], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["c", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["b", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{
          SubscriptBox["\[CurlyPhi]", "2"], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[CurlyPhi]", "2"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["b", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "2", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["\[CurlyPhi]", "1"], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["b", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "x", ",", "y"}], "]"}], "+", 
              RowBox[{
               SuperscriptBox["b", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], ")"}]}]}], ")"}]}],
         "+", 
        RowBox[{"2", " ", 
         RowBox[{"b", "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[CurlyPhi]", "2"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[CurlyPhi]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}]}]}], ")"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{
       SubscriptBox["\[CurlyPhi]", "2"], "[", 
       RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["b", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["\[CurlyPhi]", "2"], 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["b", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[CurlyPhi]", "1"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], "+", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], ")"}]}], "-", 
        RowBox[{"6", " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[CurlyPhi]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[CurlyPhi]", "2"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[CurlyPhi]", "2"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{
          SubscriptBox["\[CurlyPhi]", "1"], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             SubscriptBox["\[CurlyPhi]", "1"], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "2"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "x", ",", "y"}], "]"}], "-", 
           RowBox[{
            SuperscriptBox[
             SubscriptBox["\[CurlyPhi]", "2"], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{
          OverscriptBox["c", "_"], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            RowBox[{
             SuperscriptBox["c", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
           RowBox[{
            SuperscriptBox["c", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "2", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["\[CurlyPhi]", "2"], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             SubscriptBox["\[CurlyPhi]", "2"], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "2"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "x", ",", "y"}], "]"}], "+", 
           RowBox[{
            SuperscriptBox[
             SubscriptBox["\[CurlyPhi]", "2"], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "2", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"b", "[", 
       RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[CurlyPhi]", "1"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
         RowBox[{
          SuperscriptBox["b", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[CurlyPhi]", "2"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
         RowBox[{
          SuperscriptBox["b", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[CurlyPhi]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[CurlyPhi]", "2"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["b", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "2"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "x", ",", "y"}], "]"}], "+", 
           RowBox[{
            SuperscriptBox["b", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "2", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[CurlyPhi]", "2"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["b", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "x", ",", "y"}], "]"}], "+", 
              RowBox[{
               SuperscriptBox["b", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                SubscriptBox["\[CurlyPhi]", "1"], 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "x", ",", "y"}], "]"}], "+", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["\[CurlyPhi]", "1"], 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], ")"}]}]}], ")"}]}],
         "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              SuperscriptBox[
               SubscriptBox["\[CurlyPhi]", "1"], 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              SuperscriptBox[
               SubscriptBox["\[CurlyPhi]", "2"], 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["\[CurlyPhi]", "1"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{
             SubscriptBox["\[CurlyPhi]", "1"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{
                   SuperscriptBox[
                    SubscriptBox["\[CurlyPhi]", "1"], 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["\[CurlyPhi]", "2"], 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["\[CurlyPhi]", "2"], 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"t", ",", "x", ",", "y"}], "]"}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{
                   SuperscriptBox[
                    SubscriptBox["\[CurlyPhi]", "1"], 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"t", ",", "x", ",", "y"}], "]"}]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            RowBox[{
             SubscriptBox["\[CurlyPhi]", "2"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{
             OverscriptBox["c", "_"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["c", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["c", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["c", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "3", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"b", "[", 
        RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[CurlyPhi]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], "-", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[CurlyPhi]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[CurlyPhi]", "2"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[CurlyPhi]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             SubscriptBox["\[CurlyPhi]", "2"], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "x", ",", "y"}], "]"}], "+", 
           RowBox[{
            SuperscriptBox[
             SubscriptBox["\[CurlyPhi]", "1"], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "2", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{
          OverscriptBox["c", "_"], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["c", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "4"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "x", ",", "y"}], "]"}], "+", 
           RowBox[{
            SuperscriptBox["c", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "4", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "\[Xi]"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       SubsuperscriptBox["C", "2", "4"]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"b", "[", 
            RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[CurlyPhi]", "2"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "2"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"b", "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[CurlyPhi]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[CurlyPhi]", "2"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["b", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[CurlyPhi]", "1"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["b", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[CurlyPhi]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["b", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[CurlyPhi]", "2"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["b", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[CurlyPhi]", "2"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"b", "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[CurlyPhi]", "2"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[CurlyPhi]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"b", "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["b", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[CurlyPhi]", "2"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[CurlyPhi]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SuperscriptBox[
          RowBox[{
           SubscriptBox["\[CurlyPhi]", "2"], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], "+", 
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], ")"}], "2"]}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["b", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["\[CurlyPhi]", "1"], 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], ")"}], "2"], "+", 
           RowBox[{"2", " ", 
            RowBox[{
             SubscriptBox["\[CurlyPhi]", "2"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                SubscriptBox["\[CurlyPhi]", "2"], 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "x", ",", "y"}], "]"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "1"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["\[CurlyPhi]", "2"], 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], ")"}]}]}], ")"}]}],
         "+", 
        RowBox[{
         RowBox[{"b", "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[CurlyPhi]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["b", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[CurlyPhi]", "2"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"b", "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["b", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[CurlyPhi]", "2"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[CurlyPhi]", "2"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"b", "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[CurlyPhi]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[CurlyPhi]", "2"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"b", "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[CurlyPhi]", "2"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "-", 
        RowBox[{
         RowBox[{
          SuperscriptBox["b", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{
              SuperscriptBox["b", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["\[CurlyPhi]", "1"], 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                SubscriptBox["\[CurlyPhi]", "1"], 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "x", ",", "y"}], "]"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{
             SubscriptBox["\[CurlyPhi]", "2"], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["\[CurlyPhi]", "1"], 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["b", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "x", ",", "y"}], "]"}], "+", 
              RowBox[{
               SuperscriptBox["b", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["\[CurlyPhi]", "2"], 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"t", ",", "x", ",", "y"}], "]"}], "+", 
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["\[CurlyPhi]", "1"], 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "1"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["\[CurlyPhi]", "2"], 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"t", ",", "x", ",", "y"}], "]"}], "+", 
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["\[CurlyPhi]", "2"], 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[CurlyPhi]", "2"], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             SuperscriptBox["b", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["\[CurlyPhi]", "1"], 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"t", ",", "x", ",", "y"}], "]"}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{
                   SuperscriptBox[
                    SubscriptBox["\[CurlyPhi]", "2"], 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"t", ",", "x", ",", "y"}], "]"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["b", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"t", ",", "x", ",", "y"}], "]"}], "+", 
                 RowBox[{
                  SuperscriptBox["b", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["\[CurlyPhi]", "2"], 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"t", ",", "x", ",", "y"}], "]"}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{
                   SuperscriptBox[
                    SubscriptBox["\[CurlyPhi]", "1"], 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["\[CurlyPhi]", "2"], 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], ")"}]}]}], 
             ")"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"b", "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["\[CurlyPhi]", "2"], 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"t", ",", "x", ",", "y"}], "]"}], "+", 
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["\[CurlyPhi]", "1"], 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{
                   SuperscriptBox[
                    SubscriptBox["\[CurlyPhi]", "1"], 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["\[CurlyPhi]", "2"], 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SubsuperscriptBox["C", "1", "2"], " ", 
        SubsuperscriptBox["C", "2", "2"]}]], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{
           SubscriptBox["\[CurlyPhi]", "2"], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["b", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], "-", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["b", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], "+", 
            RowBox[{
             RowBox[{"b", "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], "-", 
               RowBox[{
                SuperscriptBox["b", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{
              SuperscriptBox["b", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["\[CurlyPhi]", "2"], 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{
              SuperscriptBox["b", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["\[CurlyPhi]", "2"], 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"b", "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}], "-", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["\[CurlyPhi]", "2"], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], ")"}]}]}], 
           ")"}]}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["a", "0"], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "x", ",", "y"}], "]"}]}]}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", 
    SubsuperscriptBox["C", "1", "2"]], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           SuperscriptBox[
            SubscriptBox["a", "0"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["b", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{
           SuperscriptBox["b", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["a", "0"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}]}]}], ")"}], "2"], "+", 
      RowBox[{"2", " ", 
       RowBox[{"b", "[", 
        RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
       RowBox[{
        SubscriptBox["\[CurlyPhi]", "2"], "[", 
        RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["a", "0"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "2"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["a", "0"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["b", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{
         SubscriptBox["\[CurlyPhi]", "2"], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["b", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"b", "[", 
         RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              SuperscriptBox[
               SubscriptBox["a", "0"], 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox[
               SubscriptBox["a", "0"], 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x", ",", "y"}], "]"}], "2"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              SubscriptBox["a", "0"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}], "-", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["a", "0"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[CurlyPhi]", "2"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{4.000572327606619*^9, 4.0005727781457176`*^9, 
  4.001101879486948*^9, 4.001800737410263*^9, 4.0018009649405785`*^9, 
  4.0018011628815727`*^9, 4.0018043336913166`*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"61f5ce31-b871-584c-b95e-0c118f2fc92d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Reindexing", " ", "the", " ", "fields", " ", "in", " ", 
     TemplateBox[{
       SubscriptBox["L", "m"], 
       RowBox[{"{", "2", "}"}]},
      "Superscript"], " ", "by", " ", "the", " ", "number", " ", "of", " ", 
     "each", " ", "partial", " ", "derivative", " ", "and", " ", "removing", " ",
      "ghost", " ", "terms", " ", "for", " ", 
     RowBox[{"now", ".", " ", "Notice"}], " ", "the", " ", "conversion", " ", 
     "of", " ", "the", " ", "couplings", " ", "from", " ", 
     SubscriptBox["C", "n"], " ", "to", " ", 
     SubscriptBox["D", "n"]}], ",", " ", 
    RowBox[{"n", "=", "1"}], ",", "2."}], "*)"}], 
  RowBox[{
   TemplateBox[{
     SubscriptBox["l", "m_"], 
     RowBox[{"{", "2", "}"}]},
    "Superscript"], ":=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        TemplateBox[{
          SubscriptBox["L", "m"], 
          RowBox[{"{", "2", "}"}]},
         "Superscript"], ")"}], "/.", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}], "\[Rule]", 
          TemplateBox[{
            SubscriptBox["\[CapitalPhi]", "0"], 
            RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
           "Superscript"]}], ",", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            SubscriptBox["a", "0"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"i_", ",", "j_", ",", "k_"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}], "\[Rule]", 
          TemplateBox[{
            SubscriptBox["\[CapitalPhi]", "0"], 
            RowBox[{"{", 
              RowBox[{"i", ",", "j", ",", "k"}], "}"}]},
           "Superscript"]}], ",", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[CurlyPhi]", "1"], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}], "\[Rule]", 
          TemplateBox[{
            SubscriptBox["\[CapitalPhi]", "1"], 
            RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
           "Superscript"]}], ",", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[CurlyPhi]", "1"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"i_", ",", "j_", ",", "k_"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}], "\[Rule]", 
          TemplateBox[{
            SubscriptBox["\[CapitalPhi]", "1"], 
            RowBox[{"{", 
              RowBox[{"i", ",", "j", ",", "k"}], "}"}]},
           "Superscript"]}], ",", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[CurlyPhi]", "2"], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}], "\[Rule]", 
          TemplateBox[{
            SubscriptBox["\[CapitalPhi]", "2"], 
            RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
           "Superscript"]}], ",", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[CurlyPhi]", "2"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"i_", ",", "j_", ",", "k_"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}], "\[Rule]", 
          TemplateBox[{
            SubscriptBox["\[CapitalPhi]", "2"], 
            RowBox[{"{", 
              RowBox[{"i", ",", "j", ",", "k"}], "}"}]},
           "Superscript"]}], ",", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}], "\[Rule]", 
          TemplateBox[{"b", 
            RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
           "Superscript"]}], ",", 
         RowBox[{
          RowBox[{
           SuperscriptBox["b", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"i_", ",", "j_", ",", "k_"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}], "\[Rule]", 
          TemplateBox[{"b", 
            RowBox[{"{", 
              RowBox[{"i", ",", "j", ",", "k"}], "}"}]},
           "Superscript"]}], ",", 
         RowBox[{
          RowBox[{
           OverscriptBox["c", "_"], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}], "\[Rule]", "0"}]}], 
        "}"}]}], "/.", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["C", "1"], "\[Rule]", 
         RowBox[{"1", "/", 
          RowBox[{"Sqrt", "[", 
           SubscriptBox["D", "1"], "]"}]}]}], ",", 
        RowBox[{
         SubscriptBox["C", "2"], "\[Rule]", 
         RowBox[{"1", "/", 
          RowBox[{"Sqrt", "[", 
           SubscriptBox["D", "2"], "]"}]}]}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Xi]", ",", 
       SubscriptBox["D", "1"], ",", 
       SubscriptBox["D", "2"]}], "}"}], ",", "Expand"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{4.0005717139181843`*^9, 4.000571772029602*^9}, {
  4.000572418450945*^9, 4.000572466131323*^9}, {4.001797420213167*^9, 
  4.001797471403784*^9}, {4.0017975400851727`*^9, 4.001797542202999*^9}, {
  4.0017975738770905`*^9, 4.001797584990238*^9}, {4.001797672125843*^9, 
  4.001797756728544*^9}, {4.0017990154734325`*^9, 4.001799019900646*^9}, {
  4.001803284489317*^9, 4.0018032850856895`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"ad299b73-56a0-0d45-b109-e1fffeab6c4f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Using", " ", "the", " ", "reindexing", " ", "by", " ", "the", " ", 
     "number", " ", "of", " ", "derivatives", " ", "to", " ", "convert", " ", 
     TemplateBox[{
       SubscriptBox["L", "0"], 
       RowBox[{"{", "2", "}"}]},
      "Superscript"], " ", "to", " ", "the", " ", "momentum"}], "-", 
    RowBox[{"space", " ", "linearized", " ", "wave", " ", "operator", " ", 
     SubscriptBox["\[CapitalDelta]", "0"], " ", "of", " ", "the", " ", 
     "gauge", " ", "sector", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"no", " ", "ghosts", " ", "yet"}], ")"}], "."}]}]}], "*)"}], 
  " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["\[CapitalDelta]", "0"], "[", 
     RowBox[{"pt_", ",", "px_", ",", "py_"}], "]"}], ":=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"(", 
       TemplateBox[{
         SubscriptBox["l", "0"], 
         RowBox[{"{", "2", "}"}]},
        "Superscript"], ")"}], "/.", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          TemplateBox[{
            SubscriptBox["\[CapitalPhi]", "c_"], 
            RowBox[{"{", 
              RowBox[{"i_", ",", "j_", ",", "k_"}], "}"}]},
           "Superscript"], 
          TemplateBox[{
            SubscriptBox["\[CapitalPhi]", "d_"], 
            RowBox[{"{", 
              RowBox[{"l_", ",", "m_", ",", "n_"}], "}"}]},
           "Superscript"]}], "\[Rule]", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"I", " ", "pt"}], ")"}], "^", "i"}], " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "I"}], " ", "px"}], ")"}], "^", "j"}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "I"}], " ", "py"}], ")"}], "^", "k"}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "I"}], " ", "pt"}], ")"}], "^", "l"}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"I", " ", "px"}], ")"}], "^", "m"}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"I", " ", "py"}], ")"}], "^", "n"}], " ", 
               RowBox[{"KroneckerDelta", "[", 
                RowBox[{"e", ",", "c"}], "]"}], 
               RowBox[{"KroneckerDelta", "[", 
                RowBox[{"f", ",", "d"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"I", " ", "pt"}], ")"}], "^", "l"}], " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "I"}], " ", "px"}], ")"}], "^", "m"}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "I"}], " ", "py"}], ")"}], "^", "n"}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "I"}], " ", "pt"}], ")"}], "^", "i"}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"I", " ", "px"}], ")"}], "^", "j"}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"I", " ", "py"}], ")"}], "^", "k"}], " ", 
               RowBox[{"KroneckerDelta", "[", 
                RowBox[{"e", ",", "d"}], "]"}], 
               RowBox[{"KroneckerDelta", "[", 
                RowBox[{"f", ",", "c"}], "]"}]}]}], ")"}], "/", "2"}], ",", 
           RowBox[{"{", 
            RowBox[{"e", ",", "0", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"f", ",", "0", ",", "2"}], "}"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           TemplateBox[{
             SubscriptBox["\[CapitalPhi]", "c_"], 
             RowBox[{"{", 
               RowBox[{"i_", ",", "j_", ",", "k_"}], "}"}]},
            "Superscript"], ")"}], "^", "2"}], "\[Rule]", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"pt", "^", 
             RowBox[{"(", 
              RowBox[{"2", " ", "i"}], ")"}]}], " ", 
            RowBox[{"px", "^", 
             RowBox[{"(", 
              RowBox[{"2", " ", "j"}], ")"}]}], " ", 
            RowBox[{"py", "^", 
             RowBox[{"(", 
              RowBox[{"2", " ", "k"}], ")"}]}], " ", 
            RowBox[{"KroneckerDelta", "[", 
             RowBox[{"e", ",", "c"}], "]"}], " ", 
            RowBox[{"KroneckerDelta", "[", 
             RowBox[{"f", ",", "c"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"e", ",", "0", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"f", ",", "0", ",", "2"}], "}"}]}], "]"}]}]}], "}"}]}], 
     "]"}]}], ";", 
   RowBox[{"MatrixForm", "[", 
    RowBox[{
     SubscriptBox["\[CapitalDelta]", "0"], "[", 
     RowBox[{"pt", ",", "px", ",", "py"}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{4.001797478709852*^9, 4.001797548058525*^9}, {
  4.001797603520859*^9, 4.0017976242652283`*^9}, {4.0017980991192665`*^9, 
  4.0017981391142807`*^9}, {4.0017990482640953`*^9, 4.0017990567127857`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"e53a8715-6030-d94d-979c-0bd174daa69e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{"2", " ", 
        SubscriptBox["D", "1"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["px", "2"], "+", 
              SuperscriptBox["py", "2"]}], ")"}], "2"], " ", "\[Xi]"}], "-", 
          RowBox[{
           SuperscriptBox["pt", "2"], " ", 
           SubscriptBox["D", "1"]}]}], ")"}]}], "\[Xi]"], 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "pt", " ", "px", " ", "py", " ", 
        SubscriptBox["D", "1"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[Xi]"}], "-", 
          SubscriptBox["D", "2"]}], ")"}]}], "\[Xi]"], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "pt", " ", 
         RowBox[{"(", 
          RowBox[{"px", "-", "py"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"px", "+", "py"}], ")"}], " ", 
         SubscriptBox["D", "1"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[Xi]"}], "-", 
           SubscriptBox["D", "2"]}], ")"}]}], "\[Xi]"]}]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "pt", " ", "px", " ", "py", " ", 
         SubscriptBox["D", "1"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[Xi]"}], "-", 
           SubscriptBox["D", "2"]}], ")"}]}], "\[Xi]"]}], 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["pt", "2"], " ", 
        SubscriptBox["D", "1"]}], "-", 
       FractionBox[
        RowBox[{
         SubscriptBox["D", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["px", "2"], "-", 
               SuperscriptBox["py", "2"]}], ")"}], "2"], " ", "\[Xi]"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["px", "2"], " ", 
            SuperscriptBox["py", "2"], " ", 
            SubscriptBox["D", "2"]}]}], ")"}]}], "\[Xi]"]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"px", " ", 
         RowBox[{"(", 
          RowBox[{"px", "-", "py"}], ")"}], " ", "py", " ", 
         RowBox[{"(", 
          RowBox[{"px", "+", "py"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[Xi]"}], "-", 
           SubscriptBox["D", "2"]}], ")"}], " ", 
         SubscriptBox["D", "2"]}], "\[Xi]"]}]},
     {
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "pt", " ", 
        RowBox[{"(", 
         RowBox[{"px", "-", "py"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"px", "+", "py"}], ")"}], " ", 
        SubscriptBox["D", "1"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[Xi]"}], "-", 
          SubscriptBox["D", "2"]}], ")"}]}], "\[Xi]"], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"px", " ", 
         RowBox[{"(", 
          RowBox[{"px", "-", "py"}], ")"}], " ", "py", " ", 
         RowBox[{"(", 
          RowBox[{"px", "+", "py"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[Xi]"}], "-", 
           SubscriptBox["D", "2"]}], ")"}], " ", 
         SubscriptBox["D", "2"]}], "\[Xi]"]}], 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["pt", "2"], " ", 
        SubscriptBox["D", "1"]}], "-", 
       FractionBox[
        RowBox[{
         SubscriptBox["D", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", 
            SuperscriptBox["px", "2"], " ", 
            SuperscriptBox["py", "2"], " ", "\[Xi]"}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["px", "2"], "-", 
               SuperscriptBox["py", "2"]}], ")"}], "2"], " ", 
            SubscriptBox["D", "2"]}]}], ")"}]}], 
        RowBox[{"2", " ", "\[Xi]"}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{4.0005723277534676`*^9, 4.0005724825787888`*^9, 
  4.000572782067419*^9, 4.001101883557497*^9, 4.001800741364292*^9, 
  4.001800968858118*^9, 4.0018011668839607`*^9, 4.0018043376259556`*^9},
 CellLabel->
  "Out[15]//MatrixForm=",ExpressionUUID->"05e920c8-f68b-a243-b2ea-\
a0e7e6410439"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"The", " ", "momentum"}], "-", 
     RowBox[{"space", " ", 
      RowBox[{"Green", "'"}], "s", " ", "function", " ", "for", " ", "gauge", 
      " ", "bosons", " ", "and", " ", "for", " ", "general", " ", "values", " ",
       "of", " ", "\[Xi]"}]}], ",", " ", 
    RowBox[{"written", " ", "in", " ", "terms", " ", "of", " ", 
     SubscriptBox["D", "n"]}], ",", " ", 
    RowBox[{"not", " ", 
     RowBox[{
      SubscriptBox["C", "n"], ".", " ", "Found"}], " ", "by", " ", 
     "inverting", " ", "the", " ", "linearized", " ", "wave", " ", "operator",
      " ", 
     RowBox[{
      SubscriptBox["\[CapitalDelta]", "0"], ".", " ", "No"}], " ", "ghosts", " ", 
     RowBox[{"yet", "."}]}]}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["G", "F"], "[", 
     RowBox[{"pt_", ",", "px_", ",", "py_"}], "]"}], ":=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"Factor", "[", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", "/", "2"}], ")"}], " ", 
        RowBox[{"Inverse", "[", 
         RowBox[{
          SubscriptBox["\[CapitalDelta]", "0"], "[", 
          RowBox[{"pt", ",", "px", ",", "py"}], "]"}], "]"}]}], "]"}], "]"}], 
     "]"}]}], ";", 
   RowBox[{"MatrixForm", "[", 
    RowBox[{
     SubscriptBox["G", "F"], "[", 
     RowBox[{"pt", ",", "px", ",", "py"}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{4.0017977689196415`*^9, 4.001797816770241*^9}, {
  4.0017980867574005`*^9, 4.0017981530727825`*^9}, {4.00179907542568*^9, 
  4.001799103037945*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"67343353-e70a-a445-963a-2cd16fa0f895"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["pt", "2"], " ", "\[Xi]", " ", 
            SubscriptBox["D", "1"]}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["px", "2"], "+", 
               SuperscriptBox["py", "2"]}], ")"}], "2"], " ", 
            SubsuperscriptBox["D", "2", "2"]}]}], ")"}]}], 
        RowBox[{"4", " ", 
         SubscriptBox["D", "1"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["pt", "2"], " ", 
             SubscriptBox["D", "1"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["px", "2"], "+", 
                SuperscriptBox["py", "2"]}], ")"}], "2"], " ", 
             SubscriptBox["D", "2"]}]}], ")"}], "2"]}]]}], 
      FractionBox[
       RowBox[{"pt", " ", "px", " ", "py", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[Xi]"}], "+", 
          SubscriptBox["D", "2"]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox["pt", "2"], " ", 
           SubscriptBox["D", "1"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["px", "2"], "+", 
              SuperscriptBox["py", "2"]}], ")"}], "2"], " ", 
           SubscriptBox["D", "2"]}]}], ")"}], "2"]], 
      FractionBox[
       RowBox[{"pt", " ", 
        RowBox[{"(", 
         RowBox[{"px", "-", "py"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"px", "+", "py"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[Xi]"}], "-", 
          SubscriptBox["D", "2"]}], ")"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SuperscriptBox["pt", "2"], " ", 
            SubscriptBox["D", "1"]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["px", "2"], "+", 
               SuperscriptBox["py", "2"]}], ")"}], "2"], " ", 
            SubscriptBox["D", "2"]}]}], ")"}], "2"]}]]},
     {
      FractionBox[
       RowBox[{"pt", " ", "px", " ", "py", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[Xi]"}], "-", 
          SubscriptBox["D", "2"]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox["pt", "2"], " ", 
           SubscriptBox["D", "1"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["px", "2"], "+", 
              SuperscriptBox["py", "2"]}], ")"}], "2"], " ", 
           SubscriptBox["D", "2"]}]}], ")"}], "2"]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", 
            SuperscriptBox["px", "2"], " ", 
            SuperscriptBox["py", "2"], " ", "\[Xi]"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["pt", "2"], " ", 
            SubscriptBox["D", "1"]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["px", "2"], "-", 
               SuperscriptBox["py", "2"]}], ")"}], "2"], " ", 
            SubscriptBox["D", "2"]}]}], ")"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["pt", "2"], " ", 
             SubscriptBox["D", "1"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["px", "2"], "+", 
                SuperscriptBox["py", "2"]}], ")"}], "2"], " ", 
             SubscriptBox["D", "2"]}]}], ")"}], "2"]}]]}], 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "px", " ", 
        RowBox[{"(", 
         RowBox[{"px", "-", "py"}], ")"}], " ", "py", " ", 
        RowBox[{"(", 
         RowBox[{"px", "+", "py"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[Xi]"}], "-", 
          SubscriptBox["D", "2"]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox["pt", "2"], " ", 
           SubscriptBox["D", "1"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["px", "2"], "+", 
              SuperscriptBox["py", "2"]}], ")"}], "2"], " ", 
           SubscriptBox["D", "2"]}]}], ")"}], "2"]]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"pt", " ", 
         RowBox[{"(", 
          RowBox[{"px", "-", "py"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"px", "+", "py"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[Xi]"}], "-", 
           SubscriptBox["D", "2"]}], ")"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["pt", "2"], " ", 
             SubscriptBox["D", "1"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["px", "2"], "+", 
                SuperscriptBox["py", "2"]}], ")"}], "2"], " ", 
             SubscriptBox["D", "2"]}]}], ")"}], "2"]}]]}], 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "px", " ", 
        RowBox[{"(", 
         RowBox[{"px", "-", "py"}], ")"}], " ", "py", " ", 
        RowBox[{"(", 
         RowBox[{"px", "+", "py"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[Xi]"}], "-", 
          SubscriptBox["D", "2"]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox["pt", "2"], " ", 
           SubscriptBox["D", "1"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["px", "2"], "+", 
              SuperscriptBox["py", "2"]}], ")"}], "2"], " ", 
           SubscriptBox["D", "2"]}]}], ")"}], "2"]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["px", "2"], "-", 
               SuperscriptBox["py", "2"]}], ")"}], "2"], " ", "\[Xi]"}], "-", 
           RowBox[{
            SuperscriptBox["pt", "2"], " ", 
            SubscriptBox["D", "1"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["px", "2"], " ", 
            SuperscriptBox["py", "2"], " ", 
            SubscriptBox["D", "2"]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SuperscriptBox["pt", "2"], " ", 
            SubscriptBox["D", "1"]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["px", "2"], "+", 
               SuperscriptBox["py", "2"]}], ")"}], "2"], " ", 
            SubscriptBox["D", "2"]}]}], ")"}], "2"]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{4.000572327823183*^9, 4.0005724948987217`*^9, 
  4.000572786342703*^9, 4.0011018878834133`*^9, 4.0018007456557026`*^9, 
  4.0018009730613327`*^9, 4.0018011711242886`*^9, 4.0018043418699455`*^9},
 CellLabel->
  "Out[16]//MatrixForm=",ExpressionUUID->"5969b0d1-781e-b745-a355-\
3909c89c7f30"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"The", " ", "nice"}], "-", 
     RowBox[{"looking", " ", 
      RowBox[{"Green", "'"}], "s", " ", "function", " ", "for", " ", "the", 
      " ", "\"\<Feynman\>\"", " ", "gauge", " ", "\[Xi]"}]}], "=", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["C", "2"], "^", "2"}]}], ")"}]}], " ", "that", " ", 
     "we", " ", "display", " ", "in", " ", 
     RowBox[{"Eq", ".", " ", 
      RowBox[{"(", "13", ")"}], "."}]}]}], "*)"}], 
  RowBox[{"MatrixForm", "[", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["G", "F"], "[", 
       RowBox[{"pt", ",", "px", ",", "py"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{"\[Xi]", "->", 
        RowBox[{
         SubscriptBox["D", "2"], "/", "2"}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["D", "1"], "->", 
        RowBox[{"1", "/", 
         RowBox[{
          SubscriptBox["C", "1"], "^", "2"}]}]}], ",", 
       RowBox[{
        SubscriptBox["D", "2"], "->", 
        RowBox[{"1", "/", 
         RowBox[{
          SubscriptBox["C", "2"], "^", "2"}]}]}]}], "}"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{4.001101945057369*^9, 4.001102036127102*^9}, {
  4.001797825744173*^9, 4.001797846687641*^9}, {4.001797946751177*^9, 
  4.0017980129673843`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"c623bf6a-6495-7f4d-a67c-a9492eb4d643"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SubsuperscriptBox["C", "1", "4"]}], 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["px", "2"], "+", 
            SuperscriptBox["py", "2"]}], ")"}], "2"], " ", 
         SubsuperscriptBox["C", "1", "2"]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["pt", "2"], " ", 
         SubsuperscriptBox["C", "2", "2"]}]}]], "0", "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SubsuperscriptBox["C", "1", "2"], " ", 
         SubsuperscriptBox["C", "2", "2"]}], 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["px", "2"], "+", 
             SuperscriptBox["py", "2"]}], ")"}], "2"], " ", 
          SubsuperscriptBox["C", "1", "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["pt", "2"], " ", 
          SubsuperscriptBox["C", "2", "2"]}]}]]}], "0"},
     {"0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SubsuperscriptBox["C", "1", "2"], " ", 
         SubsuperscriptBox["C", "2", "2"]}], 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["px", "2"], "+", 
             SuperscriptBox["py", "2"]}], ")"}], "2"], " ", 
          SubsuperscriptBox["C", "1", "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["pt", "2"], " ", 
          SubsuperscriptBox["C", "2", "2"]}]}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{4.0011020117917976`*^9, 4.0011020367343388`*^9}, 
   4.001800745991249*^9, 4.001800973320692*^9, 4.001801171346655*^9, 
   4.001804342159094*^9},
 CellLabel->
  "Out[17]//MatrixForm=",ExpressionUUID->"adfe955f-bc46-244e-a075-\
a2e016ac0cf9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"The", " ", "momentum"}], "-", 
    RowBox[{"space", " ", "matrix", " ", 
     SubscriptBox["V", "1"], " ", "of", " ", "trivalent", " ", "vertices", " ", 
     RowBox[{"(", 
      RowBox[{"no", " ", "ghosts"}], ")"}], " ", "found", " ", "in", " ", 
     "way", " ", "analogous", " ", "to", " ", "the", " ", "wave", " ", 
     "operator", " ", 
     RowBox[{
      SubscriptBox["\[CapitalDelta]", "0"], ".", " ", "It"}], " ", "is", " ", 
     "a", " ", "matrix", " ", "rather", " ", "than", " ", "a", " ", "three"}],
     "-", 
    RowBox[{
    "index", " ", "tensor", " ", "because", " ", "one", " ", "of", " ", "the",
      " ", "edges", " ", "adjacent", " ", "to", " ", "the", " ", "vertex", " ",
      "is", " ", "the", " ", "Fourier", " ", "mode", " ", "of", " ", "the", " ",
      "background", " ", "field", " ", "b", " ", "of", " ", "momentum", " ", 
     "q"}], "-", 
    RowBox[{"p", "."}]}], "*)"}], " ", 
  RowBox[{
   RowBox[{
    SubscriptBox["V", "1"], "[", 
    RowBox[{
    "qt_", ",", "qx_", ",", "qy_", ",", "pt_", ",", "px_", ",", "py_"}], 
    "]"}], ":=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"(", 
      TemplateBox[{
        SubscriptBox["l", "1"], 
        RowBox[{"{", "2", "}"}]},
       "Superscript"], ")"}], "/.", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         TemplateBox[{"b", 
           RowBox[{"{", 
             RowBox[{"p_", ",", "q_", ",", "r_"}], "}"}]},
          "Superscript"], " ", 
         TemplateBox[{
           SubscriptBox["\[CapitalPhi]", "c_"], 
           RowBox[{"{", 
             RowBox[{"i_", ",", "j_", ",", "k_"}], "}"}]},
          "Superscript"], " ", 
         TemplateBox[{
           SubscriptBox["\[CapitalPhi]", "d_"], 
           RowBox[{"{", 
             RowBox[{"l_", ",", "m_", ",", "n_"}], "}"}]},
          "Superscript"]}], "\[Rule]", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "I"}], " ", 
              RowBox[{"(", 
               RowBox[{"qt", "-", "pt"}], ")"}]}], ")"}], "^", "p"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"I", " ", 
              RowBox[{"(", 
               RowBox[{"qx", "-", "px"}], ")"}]}], ")"}], "^", "q"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"I", " ", 
              RowBox[{"(", 
               RowBox[{"qy", "-", "py"}], ")"}]}], ")"}], "^", "r"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"I", " ", "qt"}], ")"}], "^", "i"}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "I"}], " ", "qx"}], ")"}], "^", "j"}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "I"}], " ", "qy"}], ")"}], "^", "k"}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "I"}], " ", "pt"}], ")"}], "^", "l"}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"I", " ", "px"}], ")"}], "^", "m"}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"I", " ", "py"}], ")"}], "^", "n"}], " ", 
               RowBox[{"KroneckerDelta", "[", 
                RowBox[{"e", ",", "c"}], "]"}], 
               RowBox[{"KroneckerDelta", "[", 
                RowBox[{"f", ",", "d"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"I", " ", "qt"}], ")"}], "^", "l"}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "I"}], " ", "qx"}], ")"}], "^", "m"}], " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "I"}], " ", "qy"}], ")"}], "^", "n"}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "I"}], " ", "pt"}], ")"}], "^", "i"}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"I", " ", "px"}], ")"}], "^", "j"}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"I", " ", "py"}], ")"}], "^", "k"}], " ", 
               RowBox[{"KroneckerDelta", "[", 
                RowBox[{"e", ",", "d"}], "]"}], 
               RowBox[{"KroneckerDelta", "[", 
                RowBox[{"f", ",", "c"}], "]"}]}]}], ")"}], "/", "2"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"e", ",", "0", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"f", ",", "0", ",", "2"}], "}"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         TemplateBox[{"b", 
           RowBox[{"{", 
             RowBox[{"p_", ",", "q_", ",", "r_"}], "}"}]},
          "Superscript"], " ", 
         RowBox[{
          RowBox[{"(", 
           TemplateBox[{
             SubscriptBox["\[CapitalPhi]", "c_"], 
             RowBox[{"{", 
               RowBox[{"i_", ",", "j_", ",", "k_"}], "}"}]},
            "Superscript"], ")"}], "^", "2"}]}], "\[Rule]", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "I"}], " ", 
              RowBox[{"(", 
               RowBox[{"qt", "-", "pt"}], ")"}]}], ")"}], "^", "p"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"I", " ", 
              RowBox[{"(", 
               RowBox[{"qx", "-", "px"}], ")"}]}], ")"}], "^", "q"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"I", " ", 
              RowBox[{"(", 
               RowBox[{"qy", "-", "py"}], ")"}]}], ")"}], "^", "r"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"I", " ", "qt"}], ")"}], "^", "i"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "I"}], " ", "qx"}], ")"}], "^", "j"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "I"}], " ", "qy"}], ")"}], "^", "k"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "I"}], " ", "pt"}], ")"}], "^", "i"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"I", " ", "px"}], ")"}], "^", "j"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"I", " ", "py"}], ")"}], "^", "k"}], " ", 
           RowBox[{"KroneckerDelta", "[", 
            RowBox[{"e", ",", "c"}], "]"}], 
           RowBox[{"KroneckerDelta", "[", 
            RowBox[{"f", ",", "c"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"e", ",", "0", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"f", ",", "0", ",", "2"}], "}"}]}], "]"}]}]}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{4.0017980264634457`*^9, 4.0017980316396008`*^9}, {
  4.0017980668646812`*^9, 4.001798069538477*^9}, {4.001798186237211*^9, 
  4.0017982768427525`*^9}, {4.001798332403427*^9, 4.001798332753927*^9}, {
  4.0017987030259514`*^9, 4.001798777067423*^9}, {4.001799168030485*^9, 
  4.0017991705740643`*^9}, {4.001799490542242*^9, 4.0017994907268696`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"a3ee6988-5074-914f-9c22-599b3cb96ede"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    SubscriptBox["V", "1"], "[", 
    RowBox[{"pt", ",", "px", ",", "py", ",", 
     RowBox[{"pt", "+", "kt"}], ",", 
     RowBox[{"px", "+", "kx"}], ",", 
     RowBox[{"py", "+", "ky"}]}], "]"}], "]"}], "]"}]], "Input",
 CellLabel->"In[19]:=",ExpressionUUID->"50316a6d-a8b4-c14a-a7f4-df26a766a1a5"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "px"}], " ", 
          RowBox[{"(", 
           RowBox[{"kx", "+", "px"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["ky", "2"], "+", 
            RowBox[{"px", " ", 
             RowBox[{"(", 
              RowBox[{"kx", "+", "px"}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["kx", "2"], " ", "ky", " ", "py"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["kx", "2"], "+", 
            SuperscriptBox["ky", "2"]}], ")"}], " ", 
          SuperscriptBox["py", "2"]}], "+", 
         RowBox[{"2", " ", "ky", " ", 
          SuperscriptBox["py", "3"]}], "+", 
         SuperscriptBox["py", "4"]}], ")"}], " ", 
       SubscriptBox["D", "1"]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"ky", " ", "px"}], "-", 
           RowBox[{"kx", " ", "py"}]}], ")"}], " ", 
         SubscriptBox["D", "1"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "kt"}], "+", "pt"}], ")"}], " ", "\[Xi]"}], "-", 
           RowBox[{"pt", " ", 
            SubscriptBox["D", "2"]}]}], ")"}]}], "\[Xi]"]}], 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["px", "2"], "+", 
          SuperscriptBox["py", "2"]}], ")"}], " ", 
        SubscriptBox["D", "1"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "kt"}], "+", "pt"}], ")"}], " ", "\[Xi]"}], "-", 
          RowBox[{"pt", " ", 
           SubscriptBox["D", "2"]}]}], ")"}]}], "\[Xi]"]},
     {
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ky", " ", "px"}], "-", 
          RowBox[{"kx", " ", "py"}]}], ")"}], " ", 
        SubscriptBox["D", "1"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"kt", "-", "pt"}], ")"}], " ", "\[Xi]"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"kt", "+", "pt"}], ")"}], " ", 
           SubscriptBox["D", "2"]}]}], ")"}]}], "\[Xi]"], 
      FractionBox[
       RowBox[{
        SubscriptBox["D", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["kx", "2"], "-", 
             SuperscriptBox["ky", "2"], "+", 
             RowBox[{"kx", " ", "px"}], "+", 
             SuperscriptBox["px", "2"], "-", 
             RowBox[{"ky", " ", "py"}], "-", 
             SuperscriptBox["py", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["kx", "2"], "+", 
             SuperscriptBox["ky", "2"], "+", 
             RowBox[{"kx", " ", "px"}], "+", 
             SuperscriptBox["px", "2"], "+", 
             RowBox[{"ky", " ", "py"}], "+", 
             SuperscriptBox["py", "2"]}], ")"}], " ", "\[Xi]"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ky", " ", "px"}], "-", 
             RowBox[{"kx", " ", "py"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ky", " ", "px"}], "+", 
             RowBox[{"kx", " ", 
              RowBox[{"(", 
               RowBox[{"ky", "+", "py"}], ")"}]}]}], ")"}], " ", 
           SubscriptBox["D", "2"]}]}], ")"}]}], "\[Xi]"], 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["kx", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "ky"}], "+", 
             RowBox[{"3", " ", "py"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["kx", "2"], " ", "px", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", "ky"}], "+", 
             RowBox[{"6", " ", "py"}]}], ")"}]}], "+", 
          RowBox[{"px", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "ky", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["ky", "2"], "+", 
                SuperscriptBox["px", "2"]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["ky", "2"]}], "+", 
                SuperscriptBox["px", "2"]}], ")"}], " ", "py"}], "+", 
             RowBox[{"5", " ", "ky", " ", 
              SuperscriptBox["py", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["py", "3"]}]}], ")"}]}], "+", 
          RowBox[{"kx", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["ky", "3"]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["ky", "2"], " ", "py"}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["px", "2"], " ", "py"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["py", "3"]}], "+", 
             RowBox[{"6", " ", "ky", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["px", "2"], "+", 
                SuperscriptBox["py", "2"]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        SubscriptBox["D", "2"]}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"ky", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "kx"}], "+", "ky", "-", "px"}], ")"}], " ", "px", " ", 
            RowBox[{"(", 
             RowBox[{"kx", "+", "ky", "+", "px"}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["kx", "3"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["kx", "2"], " ", "px"}], "+", 
              RowBox[{"kx", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["ky", "2"]}], "+", 
                 SuperscriptBox["px", "2"]}], ")"}]}], "+", 
              RowBox[{"2", " ", "px", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["ky", "2"], "+", 
                 SuperscriptBox["px", "2"]}], ")"}]}]}], ")"}], " ", "py"}], "+", 
           RowBox[{"ky", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "kx"}], "+", "px"}], ")"}], " ", 
            SuperscriptBox["py", "2"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"kx", "-", 
              RowBox[{"2", " ", "px"}]}], ")"}], " ", 
            SuperscriptBox["py", "3"]}]}], ")"}], " ", 
         SubsuperscriptBox["D", "2", "2"]}], 
        RowBox[{"2", " ", "\[Xi]"}]]}]},
     {
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"kx", "+", "px"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"ky", "+", "py"}], ")"}], "2"]}], ")"}], " ", 
        SubscriptBox["D", "1"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"kt", "-", "pt"}], ")"}], " ", "\[Xi]"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"kt", "+", "pt"}], ")"}], " ", 
           SubscriptBox["D", "2"]}]}], ")"}]}], "\[Xi]"], 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "ky"}], " ", 
           SuperscriptBox["px", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "kx"}], "+", "px"}], ")"}]}], "+", 
          RowBox[{"px", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["kx", "2"]}], "+", 
             RowBox[{"kx", " ", "px"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["ky", "2"], "+", 
                SuperscriptBox["px", "2"]}], ")"}]}]}], ")"}], " ", "py"}], "+", 
          RowBox[{"ky", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "kx"}], "+", "px"}], ")"}], " ", 
           SuperscriptBox["py", "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"kx", "-", 
             RowBox[{"2", " ", "px"}]}], ")"}], " ", 
           SuperscriptBox["py", "3"]}]}], ")"}], " ", 
        SubscriptBox["D", "2"]}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["kx", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"ky", "+", "py"}], ")"}]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["kx", "2"], " ", "px", " ", 
            RowBox[{"(", 
             RowBox[{"ky", "+", "py"}], ")"}]}], "+", 
           RowBox[{"kx", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["ky", "3"]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["ky", "2"], " ", "py"}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["px", "2"], " ", "py"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["py", "3"]}], "+", 
              RowBox[{"6", " ", "ky", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["px", "2"], "+", 
                 SuperscriptBox["py", "2"]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"px", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["ky", "3"]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["ky", "2"], " ", "py"}], "+", 
              RowBox[{"2", " ", "py", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["px", "2"], "+", 
                 SuperscriptBox["py", "2"]}], ")"}]}], "+", 
              RowBox[{"ky", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["px", "2"]}], "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["py", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
         " ", 
         SubsuperscriptBox["D", "2", "2"]}], 
        RowBox[{"2", " ", "\[Xi]"}]]}], 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["kx", "4"], "-", 
          RowBox[{"2", " ", "kx", " ", 
           SuperscriptBox["ky", "2"], " ", "px"}], "-", 
          RowBox[{
           SuperscriptBox["ky", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["ky", "2"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["px", "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["kx", "2"], " ", "py", " ", 
           RowBox[{"(", 
            RowBox[{"ky", "+", "py"}], ")"}]}]}], ")"}], " ", 
        SubscriptBox["D", "2"]}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["kx", "4"], "-", 
           SuperscriptBox["ky", "4"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["kx", "3"], " ", "px"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["kx", "2"], " ", 
            SuperscriptBox["px", "2"]}], "+", 
           RowBox[{"4", " ", "kx", " ", 
            SuperscriptBox["px", "3"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["px", "4"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["ky", "3"], " ", "py"}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["ky", "2"], " ", 
            SuperscriptBox["py", "2"]}], "-", 
           RowBox[{"4", " ", "ky", " ", 
            SuperscriptBox["py", "3"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["py", "4"]}]}], ")"}], " ", 
         SubsuperscriptBox["D", "2", "2"]}], 
        RowBox[{"2", " ", "\[Xi]"}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{4.0005728522249546`*^9, 4.001800751334282*^9, 
  4.001800978693243*^9, 4.0018011767335567`*^9, 4.0018043475306816`*^9},
 CellLabel->
  "Out[19]//MatrixForm=",ExpressionUUID->"8e1f4aea-c92c-ee4e-9da9-\
edfbf0dbbe10"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    SubscriptBox["V", "1"], "[", 
    RowBox[{
     RowBox[{"pt", "+", "kt"}], ",", 
     RowBox[{"px", "+", "kx"}], ",", 
     RowBox[{"py", "+", "ky"}], ",", "pt", ",", "px", ",", "py"}], "]"}], 
   "]"}], "]"}]], "Input",
 CellLabel->"In[20]:=",ExpressionUUID->"adeb3228-9736-d948-92f5-4447321d777d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "px"}], " ", 
          RowBox[{"(", 
           RowBox[{"kx", "+", "px"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["ky", "2"], "+", 
            RowBox[{"px", " ", 
             RowBox[{"(", 
              RowBox[{"kx", "+", "px"}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["kx", "2"], " ", "ky", " ", "py"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["kx", "2"], "+", 
            SuperscriptBox["ky", "2"]}], ")"}], " ", 
          SuperscriptBox["py", "2"]}], "+", 
         RowBox[{"2", " ", "ky", " ", 
          SuperscriptBox["py", "3"]}], "+", 
         SuperscriptBox["py", "4"]}], ")"}], " ", 
       SubscriptBox["D", "1"]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"ky", " ", "px"}], "-", 
           RowBox[{"kx", " ", "py"}]}], ")"}], " ", 
         SubscriptBox["D", "1"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"kt", "-", "pt"}], ")"}], " ", "\[Xi]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"kt", "+", "pt"}], ")"}], " ", 
            SubscriptBox["D", "2"]}]}], ")"}]}], "\[Xi]"]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"kx", "+", "px"}], ")"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"ky", "+", "py"}], ")"}], "2"]}], ")"}], " ", 
         SubscriptBox["D", "1"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"kt", "-", "pt"}], ")"}], " ", "\[Xi]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"kt", "+", "pt"}], ")"}], " ", 
            SubscriptBox["D", "2"]}]}], ")"}]}], "\[Xi]"]}]},
     {
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ky", " ", "px"}], "-", 
          RowBox[{"kx", " ", "py"}]}], ")"}], " ", 
        SubscriptBox["D", "1"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "kt"}], "+", "pt"}], ")"}], " ", "\[Xi]"}], "-", 
          RowBox[{"pt", " ", 
           SubscriptBox["D", "2"]}]}], ")"}]}], "\[Xi]"], 
      FractionBox[
       RowBox[{
        SubscriptBox["D", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["kx", "2"], "-", 
             SuperscriptBox["ky", "2"], "+", 
             RowBox[{"kx", " ", "px"}], "+", 
             SuperscriptBox["px", "2"], "-", 
             RowBox[{"ky", " ", "py"}], "-", 
             SuperscriptBox["py", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["kx", "2"], "+", 
             SuperscriptBox["ky", "2"], "+", 
             RowBox[{"kx", " ", "px"}], "+", 
             SuperscriptBox["px", "2"], "+", 
             RowBox[{"ky", " ", "py"}], "+", 
             SuperscriptBox["py", "2"]}], ")"}], " ", "\[Xi]"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ky", " ", "px"}], "-", 
             RowBox[{"kx", " ", "py"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ky", " ", "px"}], "+", 
             RowBox[{"kx", " ", 
              RowBox[{"(", 
               RowBox[{"ky", "+", "py"}], ")"}]}]}], ")"}], " ", 
           SubscriptBox["D", "2"]}]}], ")"}]}], "\[Xi]"], 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "ky"}], " ", 
           SuperscriptBox["px", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "kx"}], "+", "px"}], ")"}]}], "+", 
          RowBox[{"px", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["kx", "2"]}], "+", 
             RowBox[{"kx", " ", "px"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["ky", "2"], "+", 
                SuperscriptBox["px", "2"]}], ")"}]}]}], ")"}], " ", "py"}], "+", 
          RowBox[{"ky", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "kx"}], "+", "px"}], ")"}], " ", 
           SuperscriptBox["py", "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"kx", "-", 
             RowBox[{"2", " ", "px"}]}], ")"}], " ", 
           SuperscriptBox["py", "3"]}]}], ")"}], " ", 
        SubscriptBox["D", "2"]}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["kx", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"ky", "+", "py"}], ")"}]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["kx", "2"], " ", "px", " ", 
            RowBox[{"(", 
             RowBox[{"ky", "+", "py"}], ")"}]}], "+", 
           RowBox[{"kx", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["ky", "3"]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["ky", "2"], " ", "py"}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["px", "2"], " ", "py"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["py", "3"]}], "+", 
              RowBox[{"6", " ", "ky", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["px", "2"], "+", 
                 SuperscriptBox["py", "2"]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"px", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["ky", "3"]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["ky", "2"], " ", "py"}], "+", 
              RowBox[{"2", " ", "py", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["px", "2"], "+", 
                 SuperscriptBox["py", "2"]}], ")"}]}], "+", 
              RowBox[{"ky", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["px", "2"]}], "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["py", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
         " ", 
         SubsuperscriptBox["D", "2", "2"]}], 
        RowBox[{"2", " ", "\[Xi]"}]]}]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["px", "2"], "+", 
           SuperscriptBox["py", "2"]}], ")"}], " ", 
         SubscriptBox["D", "1"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "kt"}], "+", "pt"}], ")"}], " ", "\[Xi]"}], "-", 
           RowBox[{"pt", " ", 
            SubscriptBox["D", "2"]}]}], ")"}]}], "\[Xi]"]}], 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["kx", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "ky"}], "+", 
             RowBox[{"3", " ", "py"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["kx", "2"], " ", "px", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", "ky"}], "+", 
             RowBox[{"6", " ", "py"}]}], ")"}]}], "+", 
          RowBox[{"px", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "ky", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["ky", "2"], "+", 
                SuperscriptBox["px", "2"]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["ky", "2"]}], "+", 
                SuperscriptBox["px", "2"]}], ")"}], " ", "py"}], "+", 
             RowBox[{"5", " ", "ky", " ", 
              SuperscriptBox["py", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["py", "3"]}]}], ")"}]}], "+", 
          RowBox[{"kx", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["ky", "3"]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["ky", "2"], " ", "py"}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["px", "2"], " ", "py"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["py", "3"]}], "+", 
             RowBox[{"6", " ", "ky", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["px", "2"], "+", 
                SuperscriptBox["py", "2"]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        SubscriptBox["D", "2"]}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"ky", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "kx"}], "+", "ky", "-", "px"}], ")"}], " ", "px", " ", 
            RowBox[{"(", 
             RowBox[{"kx", "+", "ky", "+", "px"}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["kx", "3"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["kx", "2"], " ", "px"}], "+", 
              RowBox[{"kx", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["ky", "2"]}], "+", 
                 SuperscriptBox["px", "2"]}], ")"}]}], "+", 
              RowBox[{"2", " ", "px", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["ky", "2"], "+", 
                 SuperscriptBox["px", "2"]}], ")"}]}]}], ")"}], " ", "py"}], "+", 
           RowBox[{"ky", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "kx"}], "+", "px"}], ")"}], " ", 
            SuperscriptBox["py", "2"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"kx", "-", 
              RowBox[{"2", " ", "px"}]}], ")"}], " ", 
            SuperscriptBox["py", "3"]}]}], ")"}], " ", 
         SubsuperscriptBox["D", "2", "2"]}], 
        RowBox[{"2", " ", "\[Xi]"}]]}], 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["kx", "4"], "-", 
          RowBox[{"2", " ", "kx", " ", 
           SuperscriptBox["ky", "2"], " ", "px"}], "-", 
          RowBox[{
           SuperscriptBox["ky", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["ky", "2"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["px", "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["kx", "2"], " ", "py", " ", 
           RowBox[{"(", 
            RowBox[{"ky", "+", "py"}], ")"}]}]}], ")"}], " ", 
        SubscriptBox["D", "2"]}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["kx", "4"], "-", 
           SuperscriptBox["ky", "4"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["kx", "3"], " ", "px"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["kx", "2"], " ", 
            SuperscriptBox["px", "2"]}], "+", 
           RowBox[{"4", " ", "kx", " ", 
            SuperscriptBox["px", "3"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["px", "4"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["ky", "3"], " ", "py"}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["ky", "2"], " ", 
            SuperscriptBox["py", "2"]}], "-", 
           RowBox[{"4", " ", "ky", " ", 
            SuperscriptBox["py", "3"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["py", "4"]}]}], ")"}], " ", 
         SubsuperscriptBox["D", "2", "2"]}], 
        RowBox[{"2", " ", "\[Xi]"}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{4.000572852682638*^9, 4.0018007519404755`*^9, 
  4.001800979243889*^9, 4.0018011774004936`*^9, 4.001804348259783*^9},
 CellLabel->
  "Out[20]//MatrixForm=",ExpressionUUID->"139f0e1d-cd34-a941-b20b-\
ae849bd0b482"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "vertex", " ", "matrix", " ", "for", " ", "the", " ", 
    "tadpole", " ", 
    RowBox[{"diagram", "."}]}], "*)"}], 
  RowBox[{"MatrixForm", "[", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["V", "1"], "[", 
      RowBox[{"pt", ",", "px", ",", "py", ",", "qt", ",", "qx", ",", "qy"}], 
      "]"}], "/.", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"qt", "\[Rule]", "pt"}], ",", 
       RowBox[{"qx", "\[Rule]", "px"}], ",", 
       RowBox[{"qy", "\[Rule]", "py"}]}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{4.0017984610413895`*^9, 4.001798478416935*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"608492f4-3efc-a74b-9d31-d489dc91241b"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["px", "4"]}], "+", 
         SuperscriptBox["py", "4"]}], ")"}], " ", 
       SubscriptBox["D", "1"]}], "0", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "pt", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["px", "2"], "+", 
          SuperscriptBox["py", "2"]}], ")"}], " ", 
        SubscriptBox["D", "1"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[Xi]"}], "-", 
          SubscriptBox["D", "2"]}], ")"}]}], "\[Xi]"]},
     {"0", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["px", "4"], "-", 
         SuperscriptBox["py", "4"]}], ")"}], " ", 
       SubscriptBox["D", "2"]}], 
      FractionBox[
       RowBox[{"px", " ", "py", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["px", "2"], "+", 
          SuperscriptBox["py", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[Xi]"}], "-", 
          SubscriptBox["D", "2"]}], ")"}], " ", 
        SubscriptBox["D", "2"]}], "\[Xi]"]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "pt", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["px", "2"], "+", 
           SuperscriptBox["py", "2"]}], ")"}], " ", 
         SubscriptBox["D", "1"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[Xi]"}], "-", 
           SubscriptBox["D", "2"]}], ")"}]}], "\[Xi]"]}], 
      FractionBox[
       RowBox[{"px", " ", "py", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["px", "2"], "+", 
          SuperscriptBox["py", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[Xi]"}], "-", 
          SubscriptBox["D", "2"]}], ")"}], " ", 
        SubscriptBox["D", "2"]}], "\[Xi]"], 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["px", "4"], "-", 
          SuperscriptBox["py", "4"]}], ")"}], " ", 
        SubsuperscriptBox["D", "2", "2"]}], "\[Xi]"]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{4.00057285372056*^9, 4.001800752921694*^9, 
  4.0018009802120457`*^9, 4.0018011783955727`*^9, 4.0018043492712345`*^9},
 CellLabel->
  "Out[21]//MatrixForm=",ExpressionUUID->"ffa03155-8a9b-1142-b965-\
cd3be9a64c5e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Found", " ", "that", " ", "the", " ", "tadpole", " ", "diagram", " ", 
     "in", " ", "the", " ", "gauge", " ", "boson", " ", "sector", " ", "is", " ",
      "zero"}], ",", " ", 
    RowBox[{
    "since", " ", "the", " ", "output", " ", "here", " ", "is", " ", "the", " ",
      "loop", " ", "momentum", " ", "integrand"}], ",", " ", 
    RowBox[{
    "which", " ", "is", " ", "odd", " ", "under", " ", "the", " ", "exchange",
      " ", "of", " ", "px", " ", "and", " ", 
     RowBox[{"py", "."}]}]}], "*)"}], 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Together", "[", 
    RowBox[{"Tr", "[", 
     RowBox[{"I", " ", 
      RowBox[{
       RowBox[{
        SubscriptBox["G", "F"], "[", 
        RowBox[{"pt", ",", "px", ",", "py"}], "]"}], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["V", "1"], "[", 
          RowBox[{
          "pt", ",", "px", ",", "py", ",", "qt", ",", "qx", ",", "qy"}], 
          "]"}], "/.", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"qt", "\[Rule]", "pt"}], ",", 
           RowBox[{"qx", "\[Rule]", "px"}], ",", 
           RowBox[{"qy", "\[Rule]", "py"}]}], "}"}]}], ")"}]}]}], "]"}], 
    "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{4.001798315222351*^9, 4.0017983170407085`*^9}, {
  4.0017984865864315`*^9, 4.001798623549591*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"6961192d-6a15-b545-8e8e-9238c39b939e"],

Cell[BoxData[
 FractionBox[
  RowBox[{"3", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["px", "4"], "-", 
     SuperscriptBox["py", "4"]}], ")"}], " ", 
   SubscriptBox["D", "2"]}], 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    SuperscriptBox["pt", "2"], " ", 
    SubscriptBox["D", "1"]}], "+", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["px", "2"], "+", 
       SuperscriptBox["py", "2"]}], ")"}], "2"], " ", 
    SubscriptBox["D", "2"]}]}]]], "Output",
 CellChangeTimes->{4.0005728550103493`*^9, 4.0018007540360374`*^9, 
  4.00180098138422*^9, 4.00180117959466*^9, 4.0018043504192677`*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"dbdfa0ac-6a59-1040-9293-de5df6323948"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"The", " ", "momentum"}], "-", 
     RowBox[{"space", " ", "matrix", " ", 
      SubscriptBox["V", "2"], " ", "of", " ", "quadrivalent", " ", "vertices",
       " ", 
      RowBox[{"(", 
       RowBox[{"no", " ", "ghosts"}], ")"}], " ", "found", " ", "in", " ", 
      "way", " ", "analogous", " ", "to", " ", "the", " ", "wave", " ", 
      "operator", " ", 
      RowBox[{
       SubscriptBox["\[CapitalDelta]", "0"], ".", " ", "It"}], " ", "is", " ",
       "a", " ", "matrix", " ", "rather", " ", "than", " ", "a", " ", 
      "four"}], "-", 
     RowBox[{
     "index", " ", "tensor", " ", "because", " ", "two", " ", "of", " ", 
      "the", " ", "edges", " ", "adjacent", " ", "to", " ", "the", " ", 
      "vertex", " ", "are", " ", "Fourier", " ", "modes", " ", "of", " ", 
      "the", " ", "background", " ", "field", " ", 
      RowBox[{"b", ".", " ", "We"}], " ", "only", " ", "consider", " ", "the",
       " ", "special", " ", "case", " ", "needed", " ", "for", " ", "the", " ",
       "seagull", " ", "diagram"}]}], ",", " ", 
    RowBox[{
     RowBox[{
     "where", " ", "the", " ", "two", " ", "external", " ", "legs", " ", 
      "have", " ", "equal", " ", "and", " ", "opposite", " ", "external", " ",
       "momenta", " ", "k", " ", "and"}], " ", "-", 
     RowBox[{"k", "."}]}]}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["V", "2"], "[", 
     RowBox[{
     "pt_", ",", "px_", ",", "py_", ",", "kt_", ",", "kx_", ",", "ky_"}], 
     "]"}], ":=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"(", 
       TemplateBox[{
         SubscriptBox["l", "2"], 
         RowBox[{"{", "2", "}"}]},
        "Superscript"], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          TemplateBox[{"b", 
            RowBox[{"{", 
              RowBox[{"p_", ",", "q_", ",", "r_"}], "}"}]},
           "Superscript"], " ", 
          TemplateBox[{"b", 
            RowBox[{"{", 
              RowBox[{"s_", ",", "t_", ",", "u_"}], "}"}]},
           "Superscript"], " ", 
          TemplateBox[{
            SubscriptBox["\[CapitalPhi]", "c_"], 
            RowBox[{"{", 
              RowBox[{"i_", ",", "j_", ",", "k_"}], "}"}]},
           "Superscript"], " ", 
          TemplateBox[{
            SubscriptBox["\[CapitalPhi]", "d_"], 
            RowBox[{"{", 
              RowBox[{"l_", ",", "m_", ",", "n_"}], "}"}]},
           "Superscript"]}], "\[Rule]", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"I", " ", "kt"}], ")"}], "^", "p"}], 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "I"}], " ", "kx"}], ")"}], "^", "q"}], 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "I"}], " ", "ky"}], ")"}], "^", "r"}], 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "I"}], " ", "kt"}], ")"}], "^", "s"}], 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"I", " ", "kx"}], ")"}], "^", "t"}], 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"I", " ", "ky"}], ")"}], "^", "u"}]}], "+", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"I", " ", "kt"}], ")"}], "^", "s"}], 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "I"}], " ", "kx"}], ")"}], "^", "t"}], 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "I"}], " ", "ky"}], ")"}], "^", "u"}], 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "I"}], " ", "kt"}], ")"}], "^", "p"}], 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"I", " ", "kx"}], ")"}], "^", "q"}], 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"I", " ", "ky"}], ")"}], "^", "r"}]}]}], ")"}], "/",
               "2"}], ")"}], " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"I", " ", "pt"}], ")"}], "^", "i"}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "I"}], " ", "px"}], ")"}], "^", "j"}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "I"}], " ", "py"}], ")"}], "^", "k"}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "I"}], " ", "pt"}], ")"}], "^", "l"}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"I", " ", "px"}], ")"}], "^", "m"}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"I", " ", "py"}], ")"}], "^", "n"}], " ", 
                RowBox[{"KroneckerDelta", "[", 
                 RowBox[{"e", ",", "c"}], "]"}], 
                RowBox[{"KroneckerDelta", "[", 
                 RowBox[{"f", ",", "d"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"I", " ", "pt"}], ")"}], "^", "l"}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "I"}], " ", "px"}], ")"}], "^", "m"}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "I"}], " ", "py"}], ")"}], "^", "n"}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "I"}], " ", "pt"}], ")"}], "^", "i"}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"I", " ", "px"}], ")"}], "^", "j"}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"I", " ", "py"}], ")"}], "^", "k"}], " ", 
                RowBox[{"KroneckerDelta", "[", 
                 RowBox[{"e", ",", "d"}], "]"}], 
                RowBox[{"KroneckerDelta", "[", 
                 RowBox[{"f", ",", "c"}], "]"}]}]}], ")"}], "/", "2"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"e", ",", "0", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"f", ",", "0", ",", "2"}], "}"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            TemplateBox[{"b", 
              RowBox[{"{", 
                RowBox[{"p_", ",", "q_", ",", "r_"}], "}"}]},
             "Superscript"], ")"}], "^", "2"}], " ", 
          TemplateBox[{
            SubscriptBox["\[CapitalPhi]", "c_"], 
            RowBox[{"{", 
              RowBox[{"i_", ",", "j_", ",", "k_"}], "}"}]},
           "Superscript"], " ", 
          TemplateBox[{
            SubscriptBox["\[CapitalPhi]", "d_"], 
            RowBox[{"{", 
              RowBox[{"l_", ",", "m_", ",", "n_"}], "}"}]},
           "Superscript"]}], "\[Rule]", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"kt", "^", 
             RowBox[{"(", 
              RowBox[{"2", " ", "p"}], ")"}]}], " ", 
            RowBox[{"kx", "^", 
             RowBox[{"(", 
              RowBox[{"2", " ", "q"}], ")"}]}], " ", 
            RowBox[{"ky", "^", 
             RowBox[{"(", 
              RowBox[{"2", " ", "r"}], ")"}]}], " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"I", " ", "pt"}], ")"}], "^", "i"}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "I"}], " ", "px"}], ")"}], "^", "j"}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "I"}], " ", "py"}], ")"}], "^", "k"}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "I"}], " ", "pt"}], ")"}], "^", "l"}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"I", " ", "px"}], ")"}], "^", "m"}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"I", " ", "py"}], ")"}], "^", "n"}], " ", 
                RowBox[{"KroneckerDelta", "[", 
                 RowBox[{"e", ",", "c"}], "]"}], 
                RowBox[{"KroneckerDelta", "[", 
                 RowBox[{"f", ",", "d"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"I", " ", "pt"}], ")"}], "^", "l"}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "I"}], " ", "px"}], ")"}], "^", "m"}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "I"}], " ", "py"}], ")"}], "^", "n"}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "I"}], " ", "pt"}], ")"}], "^", "i"}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"I", " ", "px"}], ")"}], "^", "j"}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"I", " ", "py"}], ")"}], "^", "k"}], " ", 
                RowBox[{"KroneckerDelta", "[", 
                 RowBox[{"e", ",", "d"}], "]"}], 
                RowBox[{"KroneckerDelta", "[", 
                 RowBox[{"f", ",", "c"}], "]"}]}]}], ")"}], "/", "2"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"e", ",", "0", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"f", ",", "0", ",", "2"}], "}"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{
          TemplateBox[{"b", 
            RowBox[{"{", 
              RowBox[{"p_", ",", "q_", ",", "r_"}], "}"}]},
           "Superscript"], " ", 
          TemplateBox[{"b", 
            RowBox[{"{", 
              RowBox[{"s_", ",", "t_", ",", "u_"}], "}"}]},
           "Superscript"], 
          RowBox[{
           RowBox[{"(", 
            TemplateBox[{
              SubscriptBox["\[CapitalPhi]", "c_"], 
              RowBox[{"{", 
                RowBox[{"i_", ",", "j_", ",", "k_"}], "}"}]},
             "Superscript"], ")"}], "^", "2"}]}], "\[Rule]", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"I", " ", "kt"}], ")"}], "^", "p"}], 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "I"}], " ", "kx"}], ")"}], "^", "q"}], 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "I"}], " ", "ky"}], ")"}], "^", "r"}], 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "I"}], " ", "kt"}], ")"}], "^", "s"}], 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"I", " ", "kx"}], ")"}], "^", "t"}], 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"I", " ", "ky"}], ")"}], "^", "u"}]}], "+", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"I", " ", "kt"}], ")"}], "^", "s"}], 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "I"}], " ", "kx"}], ")"}], "^", "t"}], 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "I"}], " ", "ky"}], ")"}], "^", "u"}], 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "I"}], " ", "kt"}], ")"}], "^", "p"}], 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"I", " ", "kx"}], ")"}], "^", "q"}], 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"I", " ", "ky"}], ")"}], "^", "r"}]}]}], ")"}], "/",
               "2"}], ")"}], " ", 
            RowBox[{"pt", "^", 
             RowBox[{"(", 
              RowBox[{"2", " ", "i"}], ")"}]}], 
            RowBox[{"px", "^", 
             RowBox[{"(", 
              RowBox[{"2", "j"}], ")"}]}], 
            RowBox[{"py", "^", 
             RowBox[{"(", 
              RowBox[{"2", "k"}], ")"}]}], 
            RowBox[{"KroneckerDelta", "[", 
             RowBox[{"e", ",", "c"}], "]"}], 
            RowBox[{"KroneckerDelta", "[", 
             RowBox[{"f", ",", "c"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"e", ",", "0", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"f", ",", "0", ",", "2"}], "}"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            TemplateBox[{"b", 
              RowBox[{"{", 
                RowBox[{"p_", ",", "q_", ",", "r_"}], "}"}]},
             "Superscript"], ")"}], "^", "2"}], " ", 
          RowBox[{
           RowBox[{"(", 
            TemplateBox[{
              SubscriptBox["\[CapitalPhi]", "c_"], 
              RowBox[{"{", 
                RowBox[{"i_", ",", "j_", ",", "k_"}], "}"}]},
             "Superscript"], ")"}], "^", "2"}]}], "\[Rule]", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"kt", "^", 
             RowBox[{"(", 
              RowBox[{"2", " ", "p"}], ")"}]}], " ", 
            RowBox[{"kx", "^", 
             RowBox[{"(", 
              RowBox[{"2", " ", "q"}], ")"}]}], " ", 
            RowBox[{"ky", "^", 
             RowBox[{"(", 
              RowBox[{"2", " ", "r"}], ")"}]}], " ", 
            RowBox[{"pt", "^", 
             RowBox[{"(", 
              RowBox[{"2", " ", "i"}], ")"}]}], " ", 
            RowBox[{"px", "^", 
             RowBox[{"(", 
              RowBox[{"2", " ", "j"}], ")"}]}], " ", 
            RowBox[{"py", "^", 
             RowBox[{"(", 
              RowBox[{"2", " ", "k"}], ")"}]}], " ", 
            RowBox[{"KroneckerDelta", "[", 
             RowBox[{"e", ",", "c"}], "]"}], " ", 
            RowBox[{"KroneckerDelta", "[", 
             RowBox[{"f", ",", "c"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"e", ",", "0", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"f", ",", "0", ",", "2"}], "}"}]}], "]"}]}]}], "}"}]}], 
     "]"}]}], ";", 
   RowBox[{"MatrixForm", "[", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      SubscriptBox["V", "2"], "[", 
      RowBox[{"pt", ",", "px", ",", "py", ",", "kt", ",", "kx", ",", "ky"}], 
      "]"}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{4.001798639053074*^9, 4.0017986891507683`*^9}, {
  4.0017988308327503`*^9, 4.001798954950697*^9}, {4.0017991592133884`*^9, 
  4.0017991625120964`*^9}, {4.0017994957045383`*^9, 4.001799495848032*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"3dc28e3e-1d39-dc49-96a1-bba49b972227"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["ky", "2"], " ", 
          SuperscriptBox["px", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["px", "4"]}], "-", 
         RowBox[{"2", " ", "kx", " ", "ky", " ", "px", " ", "py"}], "+", 
         RowBox[{
          SuperscriptBox["kx", "2"], " ", 
          SuperscriptBox["py", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["py", "4"]}]}], ")"}], " ", 
       SubscriptBox["D", "1"]}], "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "pt", " ", 
         RowBox[{"(", 
          RowBox[{"px", "-", "py"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"px", "+", "py"}], ")"}], " ", 
         SubscriptBox["D", "1"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[Xi]"}], "-", 
           SubscriptBox["D", "2"]}], ")"}]}], 
        RowBox[{"2", " ", "\[Xi]"}]]}]},
     {"0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SubscriptBox["D", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["kx", "4"], "+", 
              SuperscriptBox["ky", "4"], "+", 
              SuperscriptBox["px", "4"], "+", 
              RowBox[{"4", " ", "kx", " ", "ky", " ", "px", " ", "py"}], "+", 
              SuperscriptBox["py", "4"], "+", 
              RowBox[{
               SuperscriptBox["kx", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["px", "2"]}], "+", 
                 SuperscriptBox["py", "2"]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["ky", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["px", "2"], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["py", "2"]}]}], ")"}]}]}], ")"}], " ", 
            "\[Xi]"}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"ky", " ", "px"}], "-", 
               RowBox[{"kx", " ", "py"}]}], ")"}], "2"], " ", 
            SubscriptBox["D", "2"]}]}], ")"}]}], 
        RowBox[{"2", " ", "\[Xi]"}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["kx", "2"], " ", "px", " ", "py"}], "+", 
           RowBox[{"px", " ", "py", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["ky", "2"]}], "+", 
              SuperscriptBox["px", "2"], "-", 
              SuperscriptBox["py", "2"]}], ")"}]}], "+", 
           RowBox[{"2", " ", "kx", " ", "ky", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["px", "2"]}], "+", 
              SuperscriptBox["py", "2"]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[Xi]"}], "-", 
           SubscriptBox["D", "2"]}], ")"}], " ", 
         SubscriptBox["D", "2"]}], 
        RowBox[{"2", " ", "\[Xi]"}]]}]},
     {
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "pt", " ", 
        RowBox[{"(", 
         RowBox[{"px", "-", "py"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"px", "+", "py"}], ")"}], " ", 
        SubscriptBox["D", "1"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[Xi]"}], "-", 
          SubscriptBox["D", "2"]}], ")"}]}], 
       RowBox[{"2", " ", "\[Xi]"}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["kx", "2"], " ", "px", " ", "py"}], "+", 
           RowBox[{"px", " ", "py", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["ky", "2"]}], "+", 
              SuperscriptBox["px", "2"], "-", 
              SuperscriptBox["py", "2"]}], ")"}]}], "+", 
           RowBox[{"2", " ", "kx", " ", "ky", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["px", "2"]}], "+", 
              SuperscriptBox["py", "2"]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[Xi]"}], "-", 
           SubscriptBox["D", "2"]}], ")"}], " ", 
         SubscriptBox["D", "2"]}], 
        RowBox[{"2", " ", "\[Xi]"}]]}], 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["kt", "2"], " ", 
        SubscriptBox["D", "1"]}], "-", 
       FractionBox[
        RowBox[{
         SubscriptBox["D", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["kx", "4"], "+", 
              RowBox[{
               SuperscriptBox["ky", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["ky", "2"], "+", 
                 SuperscriptBox["px", "2"]}], ")"}]}], "-", 
              RowBox[{"2", " ", "kx", " ", "ky", " ", "px", " ", "py"}], "+", 
              RowBox[{
               SuperscriptBox["kx", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SuperscriptBox["ky", "2"]}], "+", 
                 SuperscriptBox["py", "2"]}], ")"}]}]}], ")"}], " ", 
            "\[Xi]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["kx", "4"], "+", 
              SuperscriptBox["ky", "4"], "+", 
              RowBox[{"8", " ", "kx", " ", "ky", " ", "px", " ", "py"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["kx", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["ky", "2"], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["px", "2"]}], "+", 
                 SuperscriptBox["py", "2"]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["ky", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["px", "2"], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["py", "2"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["px", "4"], "+", 
                 SuperscriptBox["py", "4"]}], ")"}]}]}], ")"}], " ", 
            SubscriptBox["D", "2"]}]}], ")"}]}], 
        RowBox[{"2", " ", "\[Xi]"}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{4.000572859713854*^9, 4.001800758342861*^9, 
  4.0018009859263096`*^9, 4.0018011839971447`*^9, 4.001804354926737*^9},
 CellLabel->
  "Out[23]//MatrixForm=",ExpressionUUID->"78258604-ef48-984a-9c3d-\
5b8ab97ec9a6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"The", " ", "ghost", " ", "part", " ", "of", " ", 
     RowBox[{
      TemplateBox[{
        SubscriptBox["L", "m"], 
        RowBox[{"{", "2", "}"}]},
       "Superscript"], ".", " ", "Reindexing"}], " ", "the", " ", "fields", " ",
      "by", " ", "the", " ", "number", " ", "of", " ", "each", " ", "partial",
      " ", 
     RowBox[{"derivative", ".", " ", "Note"}], " ", "the", " ", "conversion", 
     " ", "of", " ", "the", " ", "couplings", " ", "from", " ", 
     SubscriptBox["C", "n"], " ", "to", " ", 
     SubscriptBox["D", "n"]}], ",", " ", 
    RowBox[{"n", "=", "1"}], ",", "2."}], "*)"}], 
  RowBox[{
   TemplateBox[{
     SubscriptBox["l", "m_"], 
     RowBox[{
       RowBox[{"{", "gh", "}"}], 
       RowBox[{"{", "2", "}"}]}]},
    "Superscript"], ":=", 
   RowBox[{"Collect", "[", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        TemplateBox[{
          SubscriptBox["L", "m"], 
          RowBox[{"{", "2", "}"}]},
         "Superscript"], ")"}], "/.", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}], "\[Rule]", "0"}], ",", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            SubscriptBox["a", "0"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"i_", ",", "j_", ",", "k_"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}], "\[Rule]", "0"}], ",", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[CurlyPhi]", "1"], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}], "\[Rule]", "0"}], ",", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[CurlyPhi]", "1"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"i_", ",", "j_", ",", "k_"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}], "\[Rule]", "0"}], ",", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[CurlyPhi]", "2"], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}], "\[Rule]", "0"}], ",", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            SubscriptBox["\[CurlyPhi]", "2"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"i_", ",", "j_", ",", "k_"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}], "\[Rule]", "0"}], ",", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}], "\[Rule]", 
          TemplateBox[{"b", 
            RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
           "Superscript"]}], ",", 
         RowBox[{
          RowBox[{
           SuperscriptBox["b", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"i_", ",", "j_", ",", "k_"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "x", ",", "y"}], "]"}], "\[Rule]", 
          TemplateBox[{"b", 
            RowBox[{"{", 
              RowBox[{"i", ",", "j", ",", "k"}], "}"}]},
           "Superscript"]}]}], "}"}]}], "/.", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["C", "1"], "\[Rule]", 
         RowBox[{"1", "/", 
          RowBox[{"Sqrt", "[", 
           SubscriptBox["D", "1"], "]"}]}]}], ",", 
        RowBox[{
         SubscriptBox["C", "2"], "\[Rule]", 
         RowBox[{"1", "/", 
          RowBox[{"Sqrt", "[", 
           SubscriptBox["D", "2"], "]"}]}]}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Xi]", ",", 
       SubscriptBox["D", "1"], ",", 
       SubscriptBox["D", "2"]}], "}"}], ",", "Expand"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{4.0005719905571404`*^9, 4.0005720261681423`*^9}, {
  4.0005725932745495`*^9, 4.0005726134030857`*^9}, {4.0017992093122654`*^9, 
  4.001799286624449*^9}, {4.001801219022154*^9, 4.0018012295292187`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"c510b5bb-c224-3745-a402-51a22a47df35"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"The", " ", "momentum"}], "-", 
    RowBox[{"space", " ", "linearized", " ", "wave", " ", "operator", " ", 
     SubscriptBox["\[CapitalSigma]", "0"], " ", "for", " ", "the", " ", 
     "ghosts", " ", "found", " ", "in", " ", "way", " ", "analogous", " ", 
     "to", " ", "the", " ", "gauge"}], "-", 
    RowBox[{"boson", " ", "one", " ", 
     RowBox[{
      SubscriptBox["\[CapitalDelta]", "0"], "."}]}]}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["\[CapitalSigma]", "0"], "[", 
     RowBox[{"pt_", ",", "px_", ",", "py_"}], "]"}], ":=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"(", 
       TemplateBox[{
         SubscriptBox["l", "0"], 
         RowBox[{
           RowBox[{"{", "gh", "}"}], 
           RowBox[{"{", "2", "}"}]}]},
        "Superscript"], ")"}], "/.", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          OverscriptBox["c", "_"], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["c", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"i_", ",", "j_", ",", "k_"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "\[Rule]", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "I"}], " ", "pt"}], ")"}], "^", "i"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"I", " ", "px"}], ")"}], "^", "j"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"I", " ", "py"}], ")"}], "^", "k"}]}]}], "}"}]}], "]"}]}], 
   ";", 
   RowBox[{
    SubscriptBox["\[CapitalSigma]", "0"], "[", 
    RowBox[{"pt", ",", "px", ",", "py"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{4.0017994535379276`*^9, 4.0017995528216953`*^9}, {
  4.001799656638424*^9, 4.001799658791197*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"6a9d9b6f-4d79-1a49-a9d0-03ae2ea3fe86"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", 
   SuperscriptBox["pt", "2"], " ", 
   SubscriptBox["D", "1"]}], "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["px", "2"], "+", 
      SuperscriptBox["py", "2"]}], ")"}], "2"], " ", 
   SubscriptBox["D", "2"]}]}]], "Output",
 CellChangeTimes->{4.0005728635760193`*^9, 4.0018007584757977`*^9, 
  4.0018009861417427`*^9, 4.001801250159954*^9, 4.0018043586257057`*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"2154862c-427f-5749-a4ee-bf7c558f7c15"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"The", " ", "ghost", " ", 
    RowBox[{"propagator", "."}]}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["S", "F"], "[", 
     RowBox[{"pt_", ",", "px_", ",", "py_"}], "]"}], ":=", 
    RowBox[{"I", "/", 
     RowBox[{
      SubscriptBox["\[CapitalSigma]", "0"], "[", 
      RowBox[{"pt", ",", "px", ",", "py"}], "]"}]}]}], ";", 
   RowBox[{
    SubscriptBox["S", "F"], "[", 
    RowBox[{"pt", ",", "px", ",", "py"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{4.001799558286436*^9, 4.0017995655266323`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"c314e763-f0ff-0447-ba67-456cd0aaf3d3"],

Cell[BoxData[
 FractionBox["\[ImaginaryI]", 
  RowBox[{
   RowBox[{"2", " ", 
    SuperscriptBox["pt", "2"], " ", 
    SubscriptBox["D", "1"]}], "-", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["px", "2"], "+", 
       SuperscriptBox["py", "2"]}], ")"}], "2"], " ", 
    SubscriptBox["D", "2"]}]}]]], "Output",
 CellChangeTimes->{4.000572867334223*^9, 4.0018007585496883`*^9, 
  4.001800986198654*^9, 4.0018012689135303`*^9, 4.0018043622006264`*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"d9e8ea01-0be4-fd49-ba19-21a333105ec9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"The", " ", "momentum"}], "-", 
    RowBox[{
    "space", " ", "Feynman", " ", "rule", " ", "for", " ", "trivalent", " ", 
     "vertices", " ", "with", " ", "two", " ", "ghost", " ", "and", " ", 
     "one", " ", "background", " ", 
     RowBox[{"edges", "."}]}]}], "*)"}], " ", 
  RowBox[{
   RowBox[{
    TemplateBox[{
      SubscriptBox["V", "1"], 
      RowBox[{"{", "gh", "}"}]},
     "Superscript"], "[", 
    RowBox[{
    "qt_", ",", "qx_", ",", "qy_", ",", "pt_", ",", "px_", ",", "py_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     TemplateBox[{
       SubscriptBox["l", "1"], 
       RowBox[{
         RowBox[{"{", "gh", "}"}], 
         RowBox[{"{", "2", "}"}]}]},
      "Superscript"], ")"}], "/.", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       TemplateBox[{"b", 
         RowBox[{"{", 
           RowBox[{"l_", ",", "m_", ",", "n_"}], "}"}]},
        "Superscript"], 
       RowBox[{
        OverscriptBox["c", "_"], "[", 
        RowBox[{"t", ",", "x", ",", "y"}], "]"}], 
       RowBox[{
        SuperscriptBox["c", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"i_", ",", "j_", ",", "k_"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "I"}], " ", 
          RowBox[{"(", 
           RowBox[{"qt", "-", "pt"}], ")"}]}], ")"}], "^", "l"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", 
          RowBox[{"(", 
           RowBox[{"qx", "-", "px"}], ")"}]}], ")"}], "^", "m"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", 
          RowBox[{"(", 
           RowBox[{"qy", "-", "py"}], ")"}]}], ")"}], "^", "n"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "I"}], " ", "pt"}], ")"}], "^", "i"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", " ", "px"}], ")"}], "^", "j"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", " ", "py"}], ")"}], "^", "k"}]}]}], 
     "}"}]}]}]}]], "Input",
 CellChangeTimes->{{4.0017995700192204`*^9, 4.00179964412516*^9}, {
  4.0017996961657925`*^9, 4.0017997711338463`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"e375d53a-c08d-e648-aa61-6364b2e56f4e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   TemplateBox[{
     SubscriptBox["V", "1"], 
     RowBox[{"{", "gh", "}"}]},
    "Superscript"], "[", 
   RowBox[{"pt", ",", "px", ",", "py", ",", 
    RowBox[{"pt", "+", "kt"}], ",", 
    RowBox[{"px", "+", "kx"}], ",", 
    RowBox[{"py", "+", "ky"}]}], "]"}], "]"}]], "Input",
 CellLabel->"In[28]:=",ExpressionUUID->"a832e031-caea-c443-9b9f-6541b3b76ed4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "px"}], " ", 
     RowBox[{"(", 
      RowBox[{"kx", "+", "px"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["ky", "2"], "+", 
       RowBox[{"px", " ", 
        RowBox[{"(", 
         RowBox[{"kx", "+", "px"}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["kx", "2"], " ", "ky", " ", "py"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["kx", "2"], "+", 
       SuperscriptBox["ky", "2"]}], ")"}], " ", 
     SuperscriptBox["py", "2"]}], "+", 
    RowBox[{"2", " ", "ky", " ", 
     SuperscriptBox["py", "3"]}], "+", 
    SuperscriptBox["py", "4"]}], ")"}], " ", 
  SubscriptBox["D", "2"]}]], "Output",
 CellChangeTimes->{4.000572867481554*^9, 4.001800758630615*^9, 
  4.001800986282652*^9, 4.0018012691440544`*^9, 4.001804362310892*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"ff120e3f-1922-f24d-92cc-93ef45bcc006"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   TemplateBox[{
     SubscriptBox["V", "1"], 
     RowBox[{"{", "gh", "}"}]},
    "Superscript"], "[", 
   RowBox[{
    RowBox[{"pt", "+", "kt"}], ",", 
    RowBox[{"px", "+", "kx"}], ",", 
    RowBox[{"py", "+", "ky"}], ",", "pt", ",", "px", ",", "py"}], "]"}], 
  "]"}]], "Input",
 CellLabel->"In[29]:=",ExpressionUUID->"32667d9c-e3ad-6540-86b8-6ef2784bc301"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "px"}], " ", 
     RowBox[{"(", 
      RowBox[{"kx", "+", "px"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["ky", "2"], "+", 
       RowBox[{"px", " ", 
        RowBox[{"(", 
         RowBox[{"kx", "+", "px"}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["kx", "2"], " ", "ky", " ", "py"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["kx", "2"], "+", 
       SuperscriptBox["ky", "2"]}], ")"}], " ", 
     SuperscriptBox["py", "2"]}], "+", 
    RowBox[{"2", " ", "ky", " ", 
     SuperscriptBox["py", "3"]}], "+", 
    SuperscriptBox["py", "4"]}], ")"}], " ", 
  SubscriptBox["D", "2"]}]], "Output",
 CellChangeTimes->{4.0005728675155525`*^9, 4.0018007586969147`*^9, 
  4.001800986342018*^9, 4.0018012692283363`*^9, 4.0018043623589687`*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"070ab428-9f89-154e-85e6-f94036f93032"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Found", " ", "that", " ", "the", " ", "tadpole", " ", "diagram", " ", 
     "in", " ", "the", " ", "ghost", " ", "sector", " ", "is", " ", "zero", " ",
      "as", " ", "well"}], ",", " ", 
    RowBox[{
    "since", " ", "the", " ", "output", " ", "here", " ", "is", " ", "the", " ",
      "loop", " ", "momentum", " ", "integrand"}], ",", " ", 
    RowBox[{
    "which", " ", "is", " ", "odd", " ", "under", " ", "the", " ", "exchange",
      " ", "of", " ", "px", " ", "and", " ", 
     RowBox[{"py", "."}]}]}], "*)"}], 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["S", "F"], "[", 
      RowBox[{"pt", ",", "px", ",", "py"}], "]"}], " ", 
     RowBox[{
      TemplateBox[{
        SubscriptBox["V", "1"], 
        RowBox[{"{", "gh", "}"}]},
       "Superscript"], "[", 
      RowBox[{"pt", ",", "px", ",", "py", ",", "qt", ",", "qx", ",", "qy"}], 
      "]"}]}], "/.", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"qt", "\[Rule]", "pt"}], ",", 
      RowBox[{"qx", "\[Rule]", "px"}], ",", 
      RowBox[{"qy", "\[Rule]", "py"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{4.0017998569870567`*^9, 4.0017998645555973`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"8852b91c-fd05-324f-ba40-ff020520f9f8"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["px", "4"], "-", 
      SuperscriptBox["py", "4"]}], ")"}], " ", 
    SubscriptBox["D", "2"]}], 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     SuperscriptBox["pt", "2"], " ", 
     SubscriptBox["D", "1"]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["px", "2"], "+", 
        SuperscriptBox["py", "2"]}], ")"}], "2"], " ", 
     SubscriptBox["D", "2"]}]}]]}]], "Output",
 CellChangeTimes->{4.0005728675856533`*^9, 4.001800758789236*^9, 
  4.001800986406578*^9, 4.0018012693339863`*^9, 4.0018043624066353`*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"aad40e7e-986d-8446-a6e3-a1cb5b3e4464"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"The", " ", "momentum"}], "-", 
    RowBox[{
    "space", " ", "Feynman", " ", "rule", " ", "for", " ", "quadrivalent", " ",
      "vertices", " ", "with", " ", "two", " ", "ghost", " ", "and", " ", 
     "two", " ", "background", " ", 
     RowBox[{"edges", "."}]}]}], "*)"}], " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     TemplateBox[{
       SubscriptBox["V", "2"], 
       RowBox[{"{", "gh", "}"}]},
      "Superscript"], "[", 
     RowBox[{
     "pt_", ",", "px_", ",", "py_", ",", "kt_", ",", "kx_", ",", "ky_"}], 
     "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      TemplateBox[{
        SubscriptBox["l", "2"], 
        RowBox[{
          RowBox[{"{", "gh", "}"}], 
          RowBox[{"{", "2", "}"}]}]},
       "Superscript"], ")"}], "/.", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         TemplateBox[{"b", 
           RowBox[{"{", 
             RowBox[{"l_", ",", "m_", ",", "n_"}], "}"}]},
          "Superscript"], " ", 
         TemplateBox[{"b", 
           RowBox[{"{", 
             RowBox[{"p_", ",", "q_", ",", "r_"}], "}"}]},
          "Superscript"], " ", 
         RowBox[{
          OverscriptBox["c", "_"], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], 
         RowBox[{
          SuperscriptBox["c", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"i_", ",", "j_", ",", "k_"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"I", " ", "kt"}], ")"}], "^", "l"}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "I"}], " ", "kx"}], ")"}], "^", "m"}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "I"}], " ", "ky"}], ")"}], "^", "n"}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "I"}], " ", "kt"}], ")"}], "^", "p"}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"I", " ", "kx"}], ")"}], "^", "q"}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"I", " ", "ky"}], ")"}], "^", "r"}]}], "+", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"I", " ", "kt"}], ")"}], "^", "p"}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "I"}], " ", "kx"}], ")"}], "^", "q"}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "I"}], " ", "ky"}], ")"}], "^", "r"}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "I"}], " ", "kt"}], ")"}], "^", "l"}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"I", " ", "kx"}], ")"}], "^", "m"}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"I", " ", "ky"}], ")"}], "^", "n"}]}]}], ")"}], "/", 
           "2"}], ")"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "I"}], " ", "pt"}], ")"}], "^", "i"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"I", " ", "px"}], ")"}], "^", "j"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"I", " ", "py"}], ")"}], "^", "k"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           TemplateBox[{"b", 
             RowBox[{"{", 
               RowBox[{"l_", ",", "m_", ",", "n_"}], "}"}]},
            "Superscript"], ")"}], "^", "2"}], " ", 
         RowBox[{
          OverscriptBox["c", "_"], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}], 
         RowBox[{
          SuperscriptBox["c", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"i_", ",", "j_", ",", "k_"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "x", ",", "y"}], "]"}]}], "\[Rule]", 
        RowBox[{
         RowBox[{"kt", "^", 
          RowBox[{"(", 
           RowBox[{"2", " ", "l"}], ")"}]}], " ", 
         RowBox[{"kx", "^", 
          RowBox[{"(", 
           RowBox[{"2", "m"}], ")"}]}], 
         RowBox[{"ky", "^", 
          RowBox[{"(", 
           RowBox[{"2", "n"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "I"}], " ", "pt"}], ")"}], "^", "i"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"I", " ", "px"}], ")"}], "^", "j"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"I", " ", "py"}], ")"}], "^", "k"}]}]}]}], "}"}]}]}], ";", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     TemplateBox[{
       SubscriptBox["V", "2"], 
       RowBox[{"{", "gh", "}"}]},
      "Superscript"], "[", 
     RowBox[{"pt", ",", "px", ",", "py", ",", "kt", ",", "kx", ",", "ky"}], 
     "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{4.001799731571125*^9, 4.001799742848955*^9}, {
  4.0017997749103355`*^9, 4.001799779550396*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"cb49bd36-4bc1-7045-97fe-5b705ee326f5"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["ky", "2"], " ", 
       SuperscriptBox["px", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["px", "4"]}], "-", 
      RowBox[{"2", " ", "kx", " ", "ky", " ", "px", " ", "py"}], "+", 
      RowBox[{
       SuperscriptBox["kx", "2"], " ", 
       SuperscriptBox["py", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["py", "4"]}]}], ")"}], " ", 
    SubscriptBox["D", "2"]}], ")"}]}]], "Output",
 CellChangeTimes->{4.0005728676425056`*^9, 4.001800758946808*^9, 
  4.0018009864676723`*^9, 4.0018012694148197`*^9, 4.0018043624700375`*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"2da5eaad-bfa3-c24a-835c-375c2eafe54c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"The", " ", "loop"}], "-", 
     RowBox[{
     "momentum", " ", "integrand", " ", "of", " ", "the", " ", "left"}], "-", 
     RowBox[{"hand", " ", "side", " ", "of", " ", 
      RowBox[{"Eq", ".", " ", 
       RowBox[{"(", "18", ")"}]}], " ", "Taylor", " ", "expanded", " ", "to", 
      " ", "fourth", " ", "order", " ", "in", " ", "s", " ", 
      RowBox[{"(", 
       RowBox[{"explained", " ", "in", " ", "the", " ", "paper"}], ")"}]}]}], 
    ",", " ", 
    RowBox[{
    "with", " ", "s", " ", "set", " ", "to", " ", "1", " ", "in", " ", "the", 
     " ", 
     RowBox[{"end", ".", " ", "Boson"}], " ", "loops", " ", "carry", " ", "a",
      " ", "factor", " ", "of", " ", 
     RowBox[{"1", "/", "2"}], " ", "and", " ", "the", " ", "ghost", " ", 
     "loops", " ", "carry", " ", "a", " ", "minus", " ", 
     RowBox[{"sign", "."}]}]}], "*)"}], 
  RowBox[{"CorrA", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Together", "[", 
     RowBox[{
      RowBox[{"Normal", "[", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"Together", "[", 
          RowBox[{
           RowBox[{"-", "I"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Tr", "[", 
              RowBox[{
               RowBox[{"I", " ", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["G", "F"], "[", 
                  RowBox[{"pt", ",", "px", ",", "py"}], "]"}], ".", 
                 RowBox[{
                  SubscriptBox["V", "2"], "[", 
                  RowBox[{"pt", ",", "px", ",", "py", ",", 
                   RowBox[{
                    RowBox[{"s", "^", "2"}], " ", "kt"}], ",", 
                   RowBox[{"s", " ", "kx"}], ",", 
                   RowBox[{"s", " ", "ky"}]}], "]"}]}]}], "-", 
               RowBox[{
                RowBox[{
                 SubscriptBox["G", "F"], "[", 
                 RowBox[{"pt", ",", "px", ",", "py"}], "]"}], ".", 
                RowBox[{
                 SubscriptBox["V", "1"], "[", 
                 RowBox[{"pt", ",", "px", ",", "py", ",", 
                  RowBox[{"pt", "+", 
                   RowBox[{
                    RowBox[{"s", "^", "2"}], "kt"}]}], ",", 
                  RowBox[{"px", "+", 
                   RowBox[{"s", " ", "kx"}]}], ",", 
                  RowBox[{"py", "+", 
                   RowBox[{"s", " ", "ky"}]}]}], "]"}], ".", 
                RowBox[{
                 SubscriptBox["G", "F"], "[", 
                 RowBox[{
                  RowBox[{"pt", "+", 
                   RowBox[{
                    RowBox[{"s", "^", "2"}], "kt"}]}], ",", 
                  RowBox[{"px", "+", 
                   RowBox[{"s", " ", "kx"}]}], ",", 
                  RowBox[{"py", "+", 
                   RowBox[{"s", " ", "ky"}]}]}], "]"}], ".", 
                RowBox[{
                 SubscriptBox["V", "1"], "[", 
                 RowBox[{
                  RowBox[{"pt", "+", 
                   RowBox[{
                    RowBox[{"s", "^", "2"}], "kt"}]}], ",", 
                  RowBox[{"px", "+", 
                   RowBox[{"s", " ", "kx"}]}], ",", 
                  RowBox[{"py", "+", 
                   RowBox[{"s", " ", "ky"}]}], ",", "pt", ",", "px", ",", 
                  "py"}], "]"}]}]}], "]"}], "-", 
             RowBox[{"I", " ", 
              RowBox[{
               SubscriptBox["S", "F"], "[", 
               RowBox[{"pt", ",", "px", ",", "py"}], "]"}], 
              RowBox[{
               TemplateBox[{
                 SubscriptBox["V", "2"], 
                 RowBox[{"{", "gh", "}"}]},
                "Superscript"], "[", 
               RowBox[{"pt", ",", "px", ",", "py", ",", 
                RowBox[{
                 RowBox[{"s", "^", "2"}], " ", "kt"}], ",", 
                RowBox[{"s", " ", "kx"}], ",", 
                RowBox[{"s", " ", "ky"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", "2"}], ")"}], 
              RowBox[{
               SubscriptBox["S", "F"], "[", 
               RowBox[{"pt", ",", "px", ",", "py"}], "]"}], 
              RowBox[{
               TemplateBox[{
                 SubscriptBox["V", "1"], 
                 RowBox[{"{", "gh", "}"}]},
                "Superscript"], "[", 
               RowBox[{"pt", ",", "px", ",", "py", ",", 
                RowBox[{"pt", "+", 
                 RowBox[{
                  RowBox[{"s", "^", "2"}], "kt"}]}], ",", 
                RowBox[{"px", "+", 
                 RowBox[{"s", " ", "kx"}]}], ",", 
                RowBox[{"py", "+", 
                 RowBox[{"s", " ", "ky"}]}]}], "]"}], 
              RowBox[{
               SubscriptBox["S", "F"], "[", 
               RowBox[{
                RowBox[{"pt", "+", 
                 RowBox[{
                  RowBox[{"s", "^", "2"}], "kt"}]}], ",", 
                RowBox[{"px", "+", 
                 RowBox[{"s", " ", "kx"}]}], ",", 
                RowBox[{"py", "+", 
                 RowBox[{"s", " ", "ky"}]}]}], "]"}], 
              RowBox[{
               TemplateBox[{
                 SubscriptBox["V", "1"], 
                 RowBox[{"{", "gh", "}"}]},
                "Superscript"], "[", 
               RowBox[{
                RowBox[{"pt", "+", 
                 RowBox[{
                  RowBox[{"s", "^", "2"}], "kt"}]}], ",", 
                RowBox[{"px", "+", 
                 RowBox[{"s", " ", "kx"}]}], ",", 
                RowBox[{"py", "+", 
                 RowBox[{"s", " ", "ky"}]}], ",", "pt", ",", "px", ",", 
                "py"}], "]"}]}]}], ")"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "0", ",", "4"}], "}"}]}], "]"}], "]"}], "/.", " ", 
      RowBox[{"s", "\[Rule]", "1"}]}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{4.001799813308914*^9, 4.001799824703005*^9}, {
   4.0017998800173206`*^9, 4.001799975509001*^9}, 4.0018005246810455`*^9, {
   4.00180380108099*^9, 4.001803819778242*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"3bb7a818-0d87-ad4b-bd64-2adbd2d86be0"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"4", " ", "\[Xi]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["pt", "2"], " ", 
        SubscriptBox["D", "1"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["px", "2"], "+", 
           SuperscriptBox["py", "2"]}], ")"}], "2"], " ", 
        SubscriptBox["D", "2"]}]}], ")"}], "6"]}]], 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"128", " ", 
      SuperscriptBox["kt", "2"], " ", 
      SuperscriptBox["pt", "10"], " ", "\[Xi]", " ", 
      SubsuperscriptBox["D", "1", "6"]}], "+", 
     RowBox[{"16", " ", 
      SuperscriptBox["pt", "8"], " ", 
      SubsuperscriptBox["D", "1", "5"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["kx", "4"], " ", 
            SuperscriptBox["pt", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["ky", "4"], " ", 
            SuperscriptBox["pt", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["kx", "3"], " ", 
            SuperscriptBox["pt", "2"], " ", "px"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["ky", "3"], " ", 
            SuperscriptBox["pt", "2"], " ", "py"}], "-", 
           RowBox[{"4", " ", "ky", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "kt"}], "-", "pt"}], ")"}], " ", "pt", " ", 
            "py", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["px", "2"], "+", 
              SuperscriptBox["py", "2"]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["kx", "2"], " ", "pt", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["ky", "2"], " ", "pt"}], "-", 
              RowBox[{"12", " ", "kt", " ", 
               SuperscriptBox["px", "2"]}], "+", 
              RowBox[{"3", " ", "pt", " ", 
               SuperscriptBox["px", "2"]}], "+", 
              RowBox[{"2", " ", "ky", " ", "pt", " ", "py"}], "-", 
              RowBox[{"5", " ", "kt", " ", 
               SuperscriptBox["py", "2"]}], "+", 
              RowBox[{"pt", " ", 
               SuperscriptBox["py", "2"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["ky", "2"], " ", "pt", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "5"}], " ", "kt", " ", 
               SuperscriptBox["px", "2"]}], "+", 
              RowBox[{"pt", " ", 
               SuperscriptBox["px", "2"]}], "-", 
              RowBox[{"12", " ", "kt", " ", 
               SuperscriptBox["py", "2"]}], "+", 
              RowBox[{"3", " ", "pt", " ", 
               SuperscriptBox["py", "2"]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", "kx", " ", "pt", " ", "px", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["ky", "2"], " ", "pt"}], "+", 
              RowBox[{"ky", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "7"}], " ", "kt", " ", "py"}], "+", 
                 RowBox[{"2", " ", "pt", " ", "py"}]}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "kt"}], "-", "pt"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["px", "2"], "+", 
                 SuperscriptBox["py", "2"]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"kt", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "pt", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["px", "2"], "+", 
                  SuperscriptBox["py", "2"]}], ")"}], "2"]}], "+", 
              RowBox[{"kt", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", 
                  SuperscriptBox["px", "4"]}], "+", 
                 RowBox[{"18", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["py", "4"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
         " ", 
         SuperscriptBox["\[Xi]", "2"]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["kx", "4"], " ", 
            SuperscriptBox["pt", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["ky", "4"], " ", 
            SuperscriptBox["pt", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["kx", "3"], " ", 
            SuperscriptBox["pt", "2"], " ", "px"}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["kt", "2"], " ", 
            SuperscriptBox["px", "4"]}], "-", 
           RowBox[{"2", " ", "kt", " ", "pt", " ", 
            SuperscriptBox["px", "4"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["pt", "2"], " ", 
            SuperscriptBox["px", "4"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["ky", "3"], " ", 
            SuperscriptBox["pt", "2"], " ", "py"}], "+", 
           RowBox[{"14", " ", 
            SuperscriptBox["kt", "2"], " ", 
            SuperscriptBox["px", "2"], " ", 
            SuperscriptBox["py", "2"]}], "-", 
           RowBox[{"4", " ", "kt", " ", "pt", " ", 
            SuperscriptBox["px", "2"], " ", 
            SuperscriptBox["py", "2"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["kt", "2"], " ", 
            SuperscriptBox["py", "4"]}], "-", 
           RowBox[{"2", " ", "kt", " ", "pt", " ", 
            SuperscriptBox["py", "4"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["pt", "2"], " ", 
            SuperscriptBox["py", "4"]}], "-", 
           RowBox[{"4", " ", "ky", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "kt"}], "-", "pt"}], ")"}], " ", "pt", " ", 
            "py", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["px", "2"], "+", 
              SuperscriptBox["py", "2"]}], ")"}]}], "+", 
           RowBox[{"2", " ", "kx", " ", "pt", " ", "px", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["ky", "2"], " ", "pt"}], "+", 
              RowBox[{"ky", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", "kt", " ", "py"}], "+", 
                 RowBox[{"7", " ", "pt", " ", "py"}]}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "kt"}], "-", "pt"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["px", "2"], "+", 
                 SuperscriptBox["py", "2"]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["kx", "2"], " ", "pt", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", "pt", " ", 
               SuperscriptBox["px", "2"]}], "+", 
              RowBox[{"pt", " ", "py", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "ky"}], "+", 
                 RowBox[{"5", " ", "py"}]}], ")"}]}], "-", 
              RowBox[{"6", " ", "kt", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["px", "2"]}], "+", 
                 SuperscriptBox["py", "2"]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["ky", "2"], " ", "pt", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "6"}], " ", "kt", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["px", "2"], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["py", "2"]}]}], ")"}]}], "+", 
              RowBox[{"pt", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", 
                  SuperscriptBox["px", "2"]}], "+", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["py", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
         " ", "\[Xi]", " ", 
         SubscriptBox["D", "2"]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["kx", "4"], " ", 
            SuperscriptBox["pt", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["ky", "4"], " ", 
            SuperscriptBox["pt", "2"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["kx", "3"], " ", 
            SuperscriptBox["pt", "2"], " ", "px"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["ky", "3"], " ", 
            SuperscriptBox["pt", "2"], " ", "py"}], "-", 
           RowBox[{"4", " ", "ky", " ", 
            SuperscriptBox["pt", "2"], " ", "py", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["px", "2"], "+", 
              SuperscriptBox["py", "2"]}], ")"}]}], "-", 
           RowBox[{"kt", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "kt"}], "-", 
              RowBox[{"2", " ", "pt"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["px", "2"], "+", 
               SuperscriptBox["py", "2"]}], ")"}], "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["kx", "2"], " ", "pt", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["ky", "2"], " ", "pt"}], "+", 
              RowBox[{"3", " ", "pt", " ", 
               SuperscriptBox["px", "2"]}], "-", 
              RowBox[{"2", " ", "ky", " ", "pt", " ", "py"}], "+", 
              RowBox[{"kt", " ", 
               SuperscriptBox["py", "2"]}], "+", 
              RowBox[{"pt", " ", 
               SuperscriptBox["py", "2"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["ky", "2"], " ", "pt", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"kt", " ", 
               SuperscriptBox["px", "2"]}], "+", 
              RowBox[{"pt", " ", 
               SuperscriptBox["px", "2"]}], "+", 
              RowBox[{"3", " ", "pt", " ", 
               SuperscriptBox["py", "2"]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", "kx", " ", "pt", " ", "px", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["ky", "2"], " ", "pt"}], "+", 
              RowBox[{"ky", " ", 
               RowBox[{"(", 
                RowBox[{"kt", "-", 
                 RowBox[{"2", " ", "pt"}]}], ")"}], " ", "py"}], "+", 
              RowBox[{"pt", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["px", "2"], "+", 
                 SuperscriptBox["py", "2"]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
         SubsuperscriptBox["D", "2", "2"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["px", "2"], "+", 
         SuperscriptBox["py", "2"]}], ")"}], "6"], " ", 
      SubsuperscriptBox["D", "2", "5"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["kx", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["px", "8"], "+", 
              RowBox[{"189", " ", 
               SuperscriptBox["px", "6"], " ", 
               SuperscriptBox["py", "2"]}], "-", 
              RowBox[{"305", " ", 
               SuperscriptBox["px", "4"], " ", 
               SuperscriptBox["py", "4"]}], "+", 
              RowBox[{"67", " ", 
               SuperscriptBox["px", "2"], " ", 
               SuperscriptBox["py", "6"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["kx", "3"], " ", "px", " ", "py", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"39", " ", 
               SuperscriptBox["px", "6"], " ", "py"}], "-", 
              RowBox[{"7", " ", 
               SuperscriptBox["px", "4"], " ", 
               SuperscriptBox["py", "3"]}], "-", 
              RowBox[{"43", " ", 
               SuperscriptBox["px", "2"], " ", 
               SuperscriptBox["py", "5"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["py", "7"]}], "+", 
              RowBox[{"ky", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"67", " ", 
                  SuperscriptBox["px", "6"]}], "-", 
                 RowBox[{"585", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"429", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "4"]}], "-", 
                 RowBox[{"39", " ", 
                  SuperscriptBox["py", "6"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"ky", " ", "py", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "24"}], " ", "ky", " ", 
               SuperscriptBox["px", "2"], " ", "py", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["px", "2"], "-", 
                 SuperscriptBox["py", "2"]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["px", "2"], "+", 
                  SuperscriptBox["py", "2"]}], ")"}], "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["px", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["px", "2"], "-", 
                 SuperscriptBox["py", "2"]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["px", "2"], "+", 
                  SuperscriptBox["py", "2"]}], ")"}], "3"]}], "+", 
              RowBox[{
               SuperscriptBox["ky", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", 
                  SuperscriptBox["px", "8"]}], "+", 
                 RowBox[{"86", " ", 
                  SuperscriptBox["px", "6"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"14", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "4"]}], "-", 
                 RowBox[{"78", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "6"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["ky", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"67", " ", 
                  SuperscriptBox["px", "6"], " ", "py"}], "-", 
                 RowBox[{"305", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "3"]}], "+", 
                 RowBox[{"189", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "5"]}], "+", 
                 SuperscriptBox["py", "7"]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "kx", " ", "px", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["py", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["px", "2"]}], "+", 
                 SuperscriptBox["py", "2"]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["px", "2"], "+", 
                  SuperscriptBox["py", "2"]}], ")"}], "3"]}], "-", 
              RowBox[{"8", " ", "ky", " ", "py", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["px", "2"], "+", 
                  SuperscriptBox["py", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["px", "4"], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 SuperscriptBox["py", "4"]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["ky", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"39", " ", 
                  SuperscriptBox["px", "6"], " ", "py"}], "-", 
                 RowBox[{"429", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "3"]}], "+", 
                 RowBox[{"585", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "5"]}], "-", 
                 RowBox[{"67", " ", 
                  SuperscriptBox["py", "7"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["ky", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SuperscriptBox["px", "8"]}], "+", 
                 RowBox[{"71", " ", 
                  SuperscriptBox["px", "6"], " ", 
                  SuperscriptBox["py", "2"]}], "-", 
                 RowBox[{"91", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "4"]}], "-", 
                 RowBox[{"139", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "6"]}], "+", 
                 RowBox[{"25", " ", 
                  SuperscriptBox["py", "8"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["kx", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"24", " ", 
               SuperscriptBox["px", "2"], " ", 
               SuperscriptBox["py", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["px", "2"], "-", 
                 SuperscriptBox["py", "2"]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["px", "2"], "+", 
                  SuperscriptBox["py", "2"]}], ")"}], "2"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["ky", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", 
                  SuperscriptBox["px", "8"]}], "-", 
                 RowBox[{"224", " ", 
                  SuperscriptBox["px", "6"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"662", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "4"]}], "-", 
                 RowBox[{"224", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "6"]}], "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["py", "8"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", "ky", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"25", " ", 
                  SuperscriptBox["px", "8"], " ", "py"}], "-", 
                 RowBox[{"139", " ", 
                  SuperscriptBox["px", "6"], " ", 
                  SuperscriptBox["py", "3"]}], "-", 
                 RowBox[{"91", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "5"]}], "+", 
                 RowBox[{"71", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "7"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["py", "9"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
         " ", 
         SuperscriptBox["\[Xi]", "2"]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "16"}], " ", "ky", " ", 
            SuperscriptBox["px", "2"], " ", "py", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["px", "2"], "-", 
              SuperscriptBox["py", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["px", "2"], "+", 
               SuperscriptBox["py", "2"]}], ")"}], "3"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["px", "2"], " ", 
            SuperscriptBox["py", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["px", "2"], "+", 
               SuperscriptBox["py", "2"]}], ")"}], "4"]}], "-", 
           RowBox[{
            SuperscriptBox["ky", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["px", "2"], "+", 
               SuperscriptBox["py", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", 
               SuperscriptBox["px", "6"]}], "-", 
              RowBox[{"66", " ", 
               SuperscriptBox["px", "4"], " ", 
               SuperscriptBox["py", "2"]}], "+", 
              RowBox[{"61", " ", 
               SuperscriptBox["px", "2"], " ", 
               SuperscriptBox["py", "4"]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["py", "6"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["kx", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"35", " ", 
               SuperscriptBox["px", "8"]}], "-", 
              RowBox[{"374", " ", 
               SuperscriptBox["px", "6"], " ", 
               SuperscriptBox["py", "2"]}], "+", 
              RowBox[{"720", " ", 
               SuperscriptBox["px", "4"], " ", 
               SuperscriptBox["py", "4"]}], "-", 
              RowBox[{"210", " ", 
               SuperscriptBox["px", "2"], " ", 
               SuperscriptBox["py", "6"]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["py", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["ky", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", 
               SuperscriptBox["px", "8"]}], "-", 
              RowBox[{"210", " ", 
               SuperscriptBox["px", "6"], " ", 
               SuperscriptBox["py", "2"]}], "+", 
              RowBox[{"720", " ", 
               SuperscriptBox["px", "4"], " ", 
               SuperscriptBox["py", "4"]}], "-", 
              RowBox[{"374", " ", 
               SuperscriptBox["px", "2"], " ", 
               SuperscriptBox["py", "6"]}], "+", 
              RowBox[{"35", " ", 
               SuperscriptBox["py", "8"]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["ky", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"9", " ", 
               SuperscriptBox["px", "8"], " ", "py"}], "-", 
              RowBox[{"49", " ", 
               SuperscriptBox["px", "6"], " ", 
               SuperscriptBox["py", "3"]}], "-", 
              RowBox[{"17", " ", 
               SuperscriptBox["px", "4"], " ", 
               SuperscriptBox["py", "5"]}], "+", 
              RowBox[{"37", " ", 
               SuperscriptBox["px", "2"], " ", 
               SuperscriptBox["py", "7"]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["py", "9"]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["kx", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["px", "9"]}], "+", 
              RowBox[{"3", " ", "px", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"25", " ", "ky"}], "-", 
                 RowBox[{"3", " ", "py"}]}], ")"}], " ", 
               SuperscriptBox["py", "7"]}], "+", 
              RowBox[{
               SuperscriptBox["px", "5"], " ", 
               SuperscriptBox["py", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"593", " ", "ky"}], "+", 
                 RowBox[{"17", " ", "py"}]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["px", "7"], " ", "py", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"133", " ", "ky"}], "+", 
                 RowBox[{"37", " ", "py"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["px", "3"], " ", 
               SuperscriptBox["py", "5"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "543"}], " ", "ky"}], "+", 
                 RowBox[{"49", " ", "py"}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", "kx", " ", "px", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", 
               SuperscriptBox["py", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["px", "2"]}], "+", 
                 SuperscriptBox["py", "2"]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["px", "2"], "+", 
                  SuperscriptBox["py", "2"]}], ")"}], "3"]}], "-", 
              RowBox[{"ky", " ", "py", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["px", "2"], "+", 
                  SuperscriptBox["py", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"33", " ", 
                  SuperscriptBox["px", "4"]}], "-", 
                 RowBox[{"70", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"33", " ", 
                  SuperscriptBox["py", "4"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["ky", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"75", " ", 
                  SuperscriptBox["px", "6"], " ", "py"}], "-", 
                 RowBox[{"543", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "3"]}], "+", 
                 RowBox[{"593", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "5"]}], "-", 
                 RowBox[{"133", " ", 
                  SuperscriptBox["py", "7"]}]}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["ky", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"7", " ", 
                  SuperscriptBox["px", "8"]}], "-", 
                 RowBox[{"103", " ", 
                  SuperscriptBox["px", "6"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"57", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "4"]}], "+", 
                 RowBox[{"115", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "6"]}], "-", 
                 RowBox[{"52", " ", 
                  SuperscriptBox["py", "8"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["kx", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["px", "2"], "+", 
                  SuperscriptBox["py", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["px", "6"]}], "-", 
                 RowBox[{"61", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"66", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "4"]}], "-", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["py", "6"]}]}], ")"}]}], "-", 
              RowBox[{"8", " ", 
               SuperscriptBox["ky", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"11", " ", 
                  SuperscriptBox["px", "8"]}], "-", 
                 RowBox[{"239", " ", 
                  SuperscriptBox["px", "6"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"508", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "4"]}], "-", 
                 RowBox[{"239", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "6"]}], "+", 
                 RowBox[{"11", " ", 
                  SuperscriptBox["py", "8"]}]}], ")"}]}], "-", 
              RowBox[{"4", " ", "ky", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"52", " ", 
                  SuperscriptBox["px", "8"], " ", "py"}], "-", 
                 RowBox[{"115", " ", 
                  SuperscriptBox["px", "6"], " ", 
                  SuperscriptBox["py", "3"]}], "-", 
                 RowBox[{"57", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "5"]}], "+", 
                 RowBox[{"103", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "7"]}], "-", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["py", "9"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
         " ", "\[Xi]", " ", 
         SubscriptBox["D", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["kx", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "185"}], " ", 
               SuperscriptBox["px", "6"], " ", 
               SuperscriptBox["py", "2"]}], "+", 
              RowBox[{"311", " ", 
               SuperscriptBox["px", "4"], " ", 
               SuperscriptBox["py", "4"]}], "-", 
              RowBox[{"63", " ", 
               SuperscriptBox["px", "2"], " ", 
               SuperscriptBox["py", "6"]}], "+", 
              SuperscriptBox["py", "8"]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["kx", "3"], " ", "px", " ", "py", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"39", " ", 
               SuperscriptBox["px", "6"], " ", "py"}], "-", 
              RowBox[{"7", " ", 
               SuperscriptBox["px", "4"], " ", 
               SuperscriptBox["py", "3"]}], "-", 
              RowBox[{"43", " ", 
               SuperscriptBox["px", "2"], " ", 
               SuperscriptBox["py", "5"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["py", "7"]}], "+", 
              RowBox[{"ky", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"67", " ", 
                  SuperscriptBox["px", "6"]}], "-", 
                 RowBox[{"585", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"429", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "4"]}], "-", 
                 RowBox[{"39", " ", 
                  SuperscriptBox["py", "6"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"ky", " ", 
            SuperscriptBox["px", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"24", " ", "ky", " ", 
               SuperscriptBox["py", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["px", "2"], "-", 
                 SuperscriptBox["py", "2"]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["px", "2"], "+", 
                  SuperscriptBox["py", "2"]}], ")"}], "2"]}], "+", 
              RowBox[{"4", " ", "py", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["px", "2"]}], "+", 
                 SuperscriptBox["py", "2"]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["px", "2"], "+", 
                  SuperscriptBox["py", "2"]}], ")"}], "3"]}], "+", 
              RowBox[{
               SuperscriptBox["ky", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["px", "6"], "-", 
                 RowBox[{"63", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"311", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "4"]}], "-", 
                 RowBox[{"185", " ", 
                  SuperscriptBox["py", "6"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["ky", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["px", "6"], " ", "py"}], "-", 
                 RowBox[{"43", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "3"]}], "-", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "5"]}], "+", 
                 RowBox[{"39", " ", 
                  SuperscriptBox["py", "7"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "kx", " ", "px", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["py", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["px", "2"], "-", 
                 SuperscriptBox["py", "2"]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["px", "2"], "+", 
                  SuperscriptBox["py", "2"]}], ")"}], "3"]}], "+", 
              RowBox[{"8", " ", "ky", " ", "py", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["px", "2"], "+", 
                  SuperscriptBox["py", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["px", "4"], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 SuperscriptBox["py", "4"]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["ky", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "39"}], " ", 
                  SuperscriptBox["px", "6"], " ", "py"}], "+", 
                 RowBox[{"429", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "3"]}], "-", 
                 RowBox[{"585", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "5"]}], "+", 
                 RowBox[{"67", " ", 
                  SuperscriptBox["py", "7"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["ky", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["px", "8"]}], "-", 
                 RowBox[{"71", " ", 
                  SuperscriptBox["px", "6"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"91", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "4"]}], "+", 
                 RowBox[{"139", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "6"]}], "-", 
                 RowBox[{"25", " ", 
                  SuperscriptBox["py", "8"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["kx", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "24"}], " ", 
               SuperscriptBox["px", "2"], " ", 
               SuperscriptBox["py", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["px", "2"], "-", 
                 SuperscriptBox["py", "2"]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["px", "2"], "+", 
                  SuperscriptBox["py", "2"]}], ")"}], "2"]}], "+", 
              RowBox[{
               SuperscriptBox["ky", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "17"}], " ", 
                  SuperscriptBox["px", "8"]}], "+", 
                 RowBox[{"664", " ", 
                  SuperscriptBox["px", "6"], " ", 
                  SuperscriptBox["py", "2"]}], "-", 
                 RowBox[{"1998", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "4"]}], "+", 
                 RowBox[{"664", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "6"]}], "-", 
                 RowBox[{"17", " ", 
                  SuperscriptBox["py", "8"]}]}], ")"}]}], "+", 
              RowBox[{"ky", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "50"}], " ", 
                  SuperscriptBox["px", "8"], " ", "py"}], "+", 
                 RowBox[{"278", " ", 
                  SuperscriptBox["px", "6"], " ", 
                  SuperscriptBox["py", "3"]}], "+", 
                 RowBox[{"182", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "5"]}], "-", 
                 RowBox[{"142", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "7"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["py", "9"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
         " ", 
         SubsuperscriptBox["D", "2", "2"]}]}], ")"}]}], "+", 
     RowBox[{"16", " ", 
      SuperscriptBox["pt", "6"], " ", 
      SubsuperscriptBox["D", "1", "4"], " ", 
      SubscriptBox["D", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"7", " ", 
            SuperscriptBox["kx", "4"], " ", 
            SuperscriptBox["pt", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"10", " ", 
               SuperscriptBox["px", "4"]}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["px", "2"], " ", 
               SuperscriptBox["py", "2"]}], "+", 
              SuperscriptBox["py", "4"]}], ")"}]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["ky", "4"], " ", 
            SuperscriptBox["pt", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["px", "4"], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["px", "2"], " ", 
               SuperscriptBox["py", "2"]}], "+", 
              RowBox[{"10", " ", 
               SuperscriptBox["py", "4"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["ky", "3"], " ", 
            SuperscriptBox["pt", "2"], " ", "py", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", 
               SuperscriptBox["px", "4"]}], "+", 
              RowBox[{"23", " ", 
               SuperscriptBox["px", "2"], " ", 
               SuperscriptBox["py", "2"]}], "+", 
              RowBox[{"22", " ", 
               SuperscriptBox["py", "4"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["kx", "3"], " ", 
            SuperscriptBox["pt", "2"], " ", "px", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"22", " ", 
               SuperscriptBox["px", "4"]}], "+", 
              RowBox[{
               SuperscriptBox["py", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"49", " ", "ky"}], "+", 
                 RowBox[{"5", " ", "py"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["px", "2"], " ", "py", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"75", " ", "ky"}], "+", 
                 RowBox[{"23", " ", "py"}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", "ky", " ", "pt", " ", "py", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["px", "2"], "+", 
              SuperscriptBox["py", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "kt", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["px", "4"], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "2"]}]}], ")"}]}], "+", 
              RowBox[{"pt", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["px", "4"]}], "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 SuperscriptBox["py", "4"]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{"kt", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["px", "2"], "+", 
               SuperscriptBox["py", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "pt", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["px", "4"], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 SuperscriptBox["py", "4"]}], ")"}]}], "+", 
              RowBox[{"kt", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["px", "4"]}], "+", 
                 RowBox[{"26", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["py", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["kx", "2"], " ", "pt", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "pt", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", 
                  SuperscriptBox["px", "2"]}], "-", 
                 SuperscriptBox["py", "2"]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["px", "2"], "+", 
                  SuperscriptBox["py", "2"]}], ")"}], "2"]}], "+", 
              RowBox[{"2", " ", "ky", " ", "pt", " ", "py", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"49", " ", 
                  SuperscriptBox["px", "4"]}], "+", 
                 RowBox[{"53", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["py", "4"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["ky", "2"], " ", "pt", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"55", " ", 
                  SuperscriptBox["px", "4"]}], "+", 
                 RowBox[{"186", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"55", " ", 
                  SuperscriptBox["py", "4"]}]}], ")"}]}], "-", 
              RowBox[{"4", " ", "kt", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"24", " ", 
                  SuperscriptBox["px", "6"]}], "+", 
                 RowBox[{"39", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "4"]}], "-", 
                 SuperscriptBox["py", "6"]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["ky", "2"], " ", "pt", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"pt", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["px", "2"], "-", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["py", "2"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["px", "2"], "+", 
                  SuperscriptBox["py", "2"]}], ")"}], "2"]}], "+", 
              RowBox[{"kt", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SuperscriptBox["px", "6"]}], "+", 
                 RowBox[{"32", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"78", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "4"]}], "+", 
                 RowBox[{"48", " ", 
                  SuperscriptBox["py", "6"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "kx", " ", "pt", " ", "px", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["ky", "3"], " ", "pt", " ", "py", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"49", " ", 
                  SuperscriptBox["px", "2"]}], "+", 
                 RowBox[{"75", " ", 
                  SuperscriptBox["py", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["ky", "2"], " ", "pt", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8", " ", 
                  SuperscriptBox["px", "4"]}], "+", 
                 RowBox[{"53", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"49", " ", 
                  SuperscriptBox["py", "4"]}]}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["px", "2"], "+", 
                 SuperscriptBox["py", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "kt", " ", 
                  SuperscriptBox["py", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["px", "2"]}], "+", 
                    SuperscriptBox["py", "2"]}], ")"}]}], "+", 
                 RowBox[{"pt", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["px", "4"], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["px", "2"], " ", 
                    SuperscriptBox["py", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["py", "4"]}]}], ")"}]}]}], ")"}]}], "-", 
              RowBox[{"4", " ", "ky", " ", "py", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", "pt", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["px", "2"], "+", 
                    SuperscriptBox["py", "2"]}], ")"}], "2"]}], "+", 
                 RowBox[{"kt", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"23", " ", 
                    SuperscriptBox["px", "4"]}], "+", 
                    RowBox[{"44", " ", 
                    SuperscriptBox["px", "2"], " ", 
                    SuperscriptBox["py", "2"]}], "+", 
                    RowBox[{"23", " ", 
                    SuperscriptBox["py", "4"]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}], " ", 
         SuperscriptBox["\[Xi]", "2"]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["kx", "4"], " ", 
            SuperscriptBox["pt", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"127", " ", 
               SuperscriptBox["px", "4"]}], "+", 
              RowBox[{"92", " ", 
               SuperscriptBox["px", "2"], " ", 
               SuperscriptBox["py", "2"]}], "+", 
              SuperscriptBox["py", "4"]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["ky", "3"], " ", 
            SuperscriptBox["pt", "2"], " ", "py", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", 
               SuperscriptBox["px", "4"]}], "+", 
              RowBox[{"21", " ", 
               SuperscriptBox["px", "2"], " ", 
               SuperscriptBox["py", "2"]}], "+", 
              RowBox[{"24", " ", 
               SuperscriptBox["py", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["ky", "4"], " ", 
            SuperscriptBox["pt", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["px", "4"], "+", 
              RowBox[{"92", " ", 
               SuperscriptBox["px", "2"], " ", 
               SuperscriptBox["py", "2"]}], "+", 
              RowBox[{"127", " ", 
               SuperscriptBox["py", "4"]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["kx", "3"], " ", 
            SuperscriptBox["pt", "2"], " ", "px", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"24", " ", 
               SuperscriptBox["px", "4"]}], "+", 
              RowBox[{
               SuperscriptBox["py", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"49", " ", "ky"}], "+", 
                 RowBox[{"5", " ", "py"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["px", "2"], " ", "py", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"73", " ", "ky"}], "+", 
                 RowBox[{"21", " ", "py"}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{"16", " ", "ky", " ", "pt", " ", "py", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["px", "2"], "+", 
              SuperscriptBox["py", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "kt", " ", 
               SuperscriptBox["py", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["px", "2"]}], "+", 
                 SuperscriptBox["py", "2"]}], ")"}]}], "+", 
              RowBox[{"pt", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["px", "4"], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["px", "2"], "+", 
               SuperscriptBox["py", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"16", " ", "kt", " ", "pt", " ", 
               SuperscriptBox["px", "2"], " ", 
               SuperscriptBox["py", "2"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["pt", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["px", "4"]}], "+", 
                 RowBox[{
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["py", "4"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["kt", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", 
                  SuperscriptBox["px", "4"]}], "-", 
                 RowBox[{"22", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["py", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["kx", "2"], " ", "pt", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "ky", " ", "pt", " ", "py", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"48", " ", 
                  SuperscriptBox["px", "4"]}], "+", 
                 RowBox[{"51", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"11", " ", 
                  SuperscriptBox["py", "4"]}]}], ")"}]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["ky", "2"], " ", "pt", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"16", " ", 
                  SuperscriptBox["px", "4"]}], "+", 
                 RowBox[{"47", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["py", "4"]}]}], ")"}]}], "-", 
              RowBox[{"8", " ", "kt", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"22", " ", 
                  SuperscriptBox["px", "6"]}], "+", 
                 RowBox[{"29", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "4"]}], "+", 
                 SuperscriptBox["py", "6"]}], ")"}]}], "-", 
              RowBox[{"pt", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["px", "6"]}], "+", 
                 RowBox[{"57", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"62", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "4"]}], "+", 
                 RowBox[{"17", " ", 
                  SuperscriptBox["py", "6"]}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["ky", "2"], " ", "pt", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"pt", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"17", " ", 
                  SuperscriptBox["px", "6"]}], "+", 
                 RowBox[{"62", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"57", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "4"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["py", "6"]}]}], ")"}]}], "+", 
              RowBox[{"8", " ", "kt", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["px", "6"], "+", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"29", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "4"]}], "+", 
                 RowBox[{"22", " ", 
                  SuperscriptBox["py", "6"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "kx", " ", "pt", " ", "px", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["ky", "3"], " ", "pt", " ", "py", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"49", " ", 
                  SuperscriptBox["px", "2"]}], "+", 
                 RowBox[{"73", " ", 
                  SuperscriptBox["py", "2"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["ky", "2"], " ", "pt", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"11", " ", 
                  SuperscriptBox["px", "4"]}], "+", 
                 RowBox[{"51", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"48", " ", 
                  SuperscriptBox["py", "4"]}]}], ")"}]}], "-", 
              RowBox[{"8", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["px", "2"], "+", 
                 SuperscriptBox["py", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"pt", " ", 
                  SuperscriptBox["py", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["px", "2"]}], "+", 
                    SuperscriptBox["py", "2"]}], ")"}]}], "+", 
                 RowBox[{"2", " ", "kt", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["px", "4"], "-", 
                    RowBox[{
                    SuperscriptBox["px", "2"], " ", 
                    SuperscriptBox["py", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"ky", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"pt", " ", "py", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"5", " ", 
                    SuperscriptBox["px", "4"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["px", "2"], " ", 
                    SuperscriptBox["py", "2"]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["py", "4"]}]}], ")"}]}], "-", 
                 RowBox[{"8", " ", "kt", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"17", " ", 
                    SuperscriptBox["px", "4"], " ", "py"}], "+", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["px", "2"], " ", 
                    SuperscriptBox["py", "3"]}], "+", 
                    RowBox[{"17", " ", 
                    SuperscriptBox["py", "5"]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}], " ", "\[Xi]", " ", 
         SubscriptBox["D", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SuperscriptBox["ky", "3"], " ", 
            SuperscriptBox["pt", "2"], " ", "py", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["px", "4"]}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["px", "2"], " ", 
               SuperscriptBox["py", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["py", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["ky", "4"], " ", 
            SuperscriptBox["pt", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["px", "4"]}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["px", "2"], " ", 
               SuperscriptBox["py", "2"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["py", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["kx", "4"], " ", 
            SuperscriptBox["pt", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["px", "4"]}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["px", "2"], " ", 
               SuperscriptBox["py", "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["py", "4"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["kx", "3"], " ", 
            SuperscriptBox["pt", "2"], " ", "px", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["px", "4"]}], "+", 
              RowBox[{
               SuperscriptBox["py", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "ky"}], "+", 
                 RowBox[{"3", " ", "py"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["px", "2"], " ", "py", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", "ky"}], "+", 
                 RowBox[{"9", " ", "py"}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"kt", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["px", "2"], "+", 
               SuperscriptBox["py", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"kt", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["px", "4"], "-", 
                 RowBox[{"18", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 SuperscriptBox["py", "4"]}], ")"}]}], "+", 
              RowBox[{"2", " ", "pt", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["px", "4"], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 SuperscriptBox["py", "4"]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", "ky", " ", "pt", " ", "py", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["px", "2"], "+", 
              SuperscriptBox["py", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"pt", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["px", "4"]}], "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 SuperscriptBox["py", "4"]}], ")"}]}], "+", 
              RowBox[{"2", " ", "kt", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["px", "4"], "+", 
                 RowBox[{
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["py", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["kx", "2"], " ", "pt", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", "pt", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["px", "2"], "+", 
                  SuperscriptBox["py", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["px", "2"]}], "+", 
                 SuperscriptBox["py", "2"]}], ")"}]}], "-", 
              RowBox[{"2", " ", "ky", " ", "pt", " ", 
               SuperscriptBox["px", "2"], " ", "py", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"7", " ", 
                  SuperscriptBox["px", "2"]}], "+", 
                 RowBox[{"11", " ", 
                  SuperscriptBox["py", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["ky", "2"], " ", "pt", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"13", " ", 
                  SuperscriptBox["px", "4"]}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"13", " ", 
                  SuperscriptBox["py", "4"]}]}], ")"}]}], "-", 
              RowBox[{"4", " ", "kt", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6", " ", 
                  SuperscriptBox["px", "6"]}], "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "4"]}], "+", 
                 SuperscriptBox["py", "6"]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["ky", "2"], " ", "pt", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "pt", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["px", "2"], "+", 
                  SuperscriptBox["py", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["px", "2"], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["py", "2"]}]}], ")"}]}], "-", 
              RowBox[{"2", " ", "kt", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["px", "6"], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "4"]}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["py", "6"]}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", "kx", " ", "pt", " ", "px", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "kt", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["px", "6"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["px", "4"], " ", "py", " ", 
                  RowBox[{"(", 
                   RowBox[{"ky", "+", "py"}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "ky"}], "+", "py"}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["py", "5"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", "ky"}], "+", "py"}], ")"}]}]}], ")"}]}],
               "+", 
              RowBox[{"pt", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["px", "6"]}], "-", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"ky", "-", "py"}], ")"}], " ", "py"}], "+", 
                 RowBox[{
                  SuperscriptBox["py", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"5", " ", 
                    SuperscriptBox["ky", "3"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["ky", "2"], " ", "py"}], "-", 
                    RowBox[{"12", " ", "ky", " ", 
                    SuperscriptBox["py", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["py", "3"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["px", "2"], " ", "py", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["ky", "3"]}], "+", 
                    RowBox[{"11", " ", 
                    SuperscriptBox["ky", "2"], " ", "py"}], "-", 
                    RowBox[{"24", " ", "ky", " ", 
                    SuperscriptBox["py", "2"]}], "+", 
                    RowBox[{"14", " ", 
                    SuperscriptBox["py", "3"]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}], " ", 
         SubsuperscriptBox["D", "2", "2"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["px", "2"], "+", 
         SuperscriptBox["py", "2"]}], ")"}], "4"], " ", 
      SubscriptBox["D", "1"], " ", 
      SubsuperscriptBox["D", "2", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["kx", "4"], " ", 
            SuperscriptBox["pt", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"35", " ", 
               SuperscriptBox["px", "8"]}], "-", 
              RowBox[{"2180", " ", 
               SuperscriptBox["px", "6"], " ", 
               SuperscriptBox["py", "2"]}], "+", 
              RowBox[{"794", " ", 
               SuperscriptBox["px", "4"], " ", 
               SuperscriptBox["py", "4"]}], "+", 
              RowBox[{"92", " ", 
               SuperscriptBox["px", "2"], " ", 
               SuperscriptBox["py", "6"]}], "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["py", "8"]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["ky", "3"], " ", 
            SuperscriptBox["pt", "2"], " ", "py", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", 
               SuperscriptBox["px", "8"]}], "-", 
              RowBox[{"44", " ", 
               SuperscriptBox["px", "6"], " ", 
               SuperscriptBox["py", "2"]}], "-", 
              RowBox[{"154", " ", 
               SuperscriptBox["px", "4"], " ", 
               SuperscriptBox["py", "4"]}], "-", 
              RowBox[{"100", " ", 
               SuperscriptBox["px", "2"], " ", 
               SuperscriptBox["py", "6"]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["py", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["ky", "4"], " ", 
            SuperscriptBox["pt", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "5"}], " ", 
               SuperscriptBox["px", "8"]}], "+", 
              RowBox[{"92", " ", 
               SuperscriptBox["px", "6"], " ", 
               SuperscriptBox["py", "2"]}], "+", 
              RowBox[{"794", " ", 
               SuperscriptBox["px", "4"], " ", 
               SuperscriptBox["py", "4"]}], "-", 
              RowBox[{"2180", " ", 
               SuperscriptBox["px", "2"], " ", 
               SuperscriptBox["py", "6"]}], "+", 
              RowBox[{"35", " ", 
               SuperscriptBox["py", "8"]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["kx", "3"], " ", 
            SuperscriptBox["pt", "2"], " ", "px", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", 
               SuperscriptBox["px", "8"]}], "+", 
              RowBox[{"14", " ", 
               SuperscriptBox["px", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"166", " ", "ky"}], "-", 
                 RowBox[{"11", " ", "py"}]}], ")"}], " ", 
               SuperscriptBox["py", "3"]}], "+", 
              RowBox[{
               SuperscriptBox["py", "7"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "44"}], " ", "ky"}], "+", 
                 RowBox[{"5", " ", "py"}]}], ")"}]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["px", "2"], " ", 
               SuperscriptBox["py", "5"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"125", " ", "ky"}], "+", 
                 RowBox[{"11", " ", "py"}]}], ")"}]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["px", "6"], " ", "py", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"33", " ", "ky"}], "+", 
                 RowBox[{"25", " ", "py"}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", "ky", " ", "pt", " ", "py", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["px", "2"], "+", 
               SuperscriptBox["py", "2"]}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "kt", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["px", "4"], "-", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "2"]}]}], ")"}]}], "+", 
              RowBox[{"pt", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "7"}], " ", 
                  SuperscriptBox["px", "4"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 SuperscriptBox["py", "4"]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"kt", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["px", "2"], "+", 
               SuperscriptBox["py", "2"]}], ")"}], "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "pt", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["px", "4"], "-", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 SuperscriptBox["py", "4"]}], ")"}]}], "+", 
              RowBox[{"kt", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["px", "4"]}], "-", 
                 RowBox[{"26", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["py", "4"]}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["ky", "2"], " ", "pt", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["px", "2"], "+", 
               SuperscriptBox["py", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"kt", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["px", "6"], "-", 
                 RowBox[{"118", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"369", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "4"]}]}], ")"}]}], "+", 
              RowBox[{"pt", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["px", "6"], "+", 
                 RowBox[{"69", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"15", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "4"]}], "-", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["py", "6"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", "kx", " ", "pt", " ", "px", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["ky", "3"], " ", "pt", " ", "py", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"11", " ", 
                  SuperscriptBox["px", "6"]}], "+", 
                 RowBox[{"125", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "2"]}], "-", 
                 RowBox[{"581", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "4"]}], "+", 
                 RowBox[{"33", " ", 
                  SuperscriptBox["py", "6"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["ky", "2"], " ", "pt", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "5"}], " ", 
                  SuperscriptBox["px", "8"]}], "+", 
                 RowBox[{"60", " ", 
                  SuperscriptBox["px", "6"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"314", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "4"]}], "+", 
                 RowBox[{"260", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "6"]}], "+", 
                 RowBox[{"11", " ", 
                  SuperscriptBox["py", "8"]}]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["px", "2"], "+", 
                  SuperscriptBox["py", "2"]}], ")"}], "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "kt", " ", 
                  SuperscriptBox["py", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "9"}], " ", 
                    SuperscriptBox["px", "2"]}], "+", 
                    SuperscriptBox["py", "2"]}], ")"}]}], "+", 
                 RowBox[{"pt", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["px", "4"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["px", "2"], " ", 
                    SuperscriptBox["py", "2"]}], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["py", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"ky", " ", "py", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["px", "2"], "+", 
                  SuperscriptBox["py", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", "pt", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["px", "4"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["px", "2"], " ", 
                    SuperscriptBox["py", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["py", "4"]}]}], ")"}]}], "+", 
                 RowBox[{"kt", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"41", " ", 
                    SuperscriptBox["px", "4"]}], "-", 
                    RowBox[{"406", " ", 
                    SuperscriptBox["px", "2"], " ", 
                    SuperscriptBox["py", "2"]}], "+", 
                    RowBox[{"41", " ", 
                    SuperscriptBox["py", "4"]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["kx", "2"], " ", "pt", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "ky", " ", "pt", " ", "py", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"11", " ", 
                  SuperscriptBox["px", "8"]}], "+", 
                 RowBox[{"260", " ", 
                  SuperscriptBox["px", "6"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"314", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "4"]}], "+", 
                 RowBox[{"60", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "6"]}], "-", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["py", "8"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["ky", "2"], " ", "pt", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"23", " ", 
                  SuperscriptBox["px", "8"]}], "+", 
                 RowBox[{"796", " ", 
                  SuperscriptBox["px", "6"], " ", 
                  SuperscriptBox["py", "2"]}], "-", 
                 RowBox[{"7190", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "4"]}], "+", 
                 RowBox[{"796", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "6"]}], "+", 
                 RowBox[{"23", " ", 
                  SuperscriptBox["py", "8"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["px", "2"], "+", 
                  SuperscriptBox["py", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "kt"}], " ", 
                  SuperscriptBox["py", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"369", " ", 
                    SuperscriptBox["px", "4"]}], "-", 
                    RowBox[{"118", " ", 
                    SuperscriptBox["px", "2"], " ", 
                    SuperscriptBox["py", "2"]}], "+", 
                    SuperscriptBox["py", "4"]}], ")"}]}], "+", 
                 RowBox[{"pt", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"5", " ", 
                    SuperscriptBox["px", "6"]}], "-", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["px", "4"], " ", 
                    SuperscriptBox["py", "2"]}], "-", 
                    RowBox[{"69", " ", 
                    SuperscriptBox["px", "2"], " ", 
                    SuperscriptBox["py", "4"]}], "-", 
                    SuperscriptBox["py", "6"]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}], " ", 
         SuperscriptBox["\[Xi]", "2"]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", 
            SuperscriptBox["ky", "4"], " ", 
            SuperscriptBox["pt", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["px", "8"], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["px", "6"], " ", 
               SuperscriptBox["py", "2"]}], "-", 
              RowBox[{"179", " ", 
               SuperscriptBox["px", "4"], " ", 
               SuperscriptBox["py", "4"]}], "+", 
              RowBox[{"281", " ", 
               SuperscriptBox["px", "2"], " ", 
               SuperscriptBox["py", "6"]}], "-", 
              RowBox[{"42", " ", 
               SuperscriptBox["py", "8"]}]}], ")"}]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["kx", "4"], " ", 
            SuperscriptBox["pt", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"42", " ", 
               SuperscriptBox["px", "8"]}], "-", 
              RowBox[{"281", " ", 
               SuperscriptBox["px", "6"], " ", 
               SuperscriptBox["py", "2"]}], "+", 
              RowBox[{"179", " ", 
               SuperscriptBox["px", "4"], " ", 
               SuperscriptBox["py", "4"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["px", "2"], " ", 
               SuperscriptBox["py", "6"]}], "-", 
              SuperscriptBox["py", "8"]}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["ky", "3"], " ", 
            SuperscriptBox["pt", "2"], " ", "py", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"15", " ", 
               SuperscriptBox["px", "8"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["px", "6"], " ", 
               SuperscriptBox["py", "2"]}], "-", 
              RowBox[{"114", " ", 
               SuperscriptBox["px", "4"], " ", 
               SuperscriptBox["py", "4"]}], "-", 
              RowBox[{"80", " ", 
               SuperscriptBox["px", "2"], " ", 
               SuperscriptBox["py", "6"]}], "+", 
              RowBox[{"27", " ", 
               SuperscriptBox["py", "8"]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["kx", "3"], " ", 
            SuperscriptBox["pt", "2"], " ", "px", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"27", " ", 
               SuperscriptBox["px", "8"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["px", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1184", " ", "ky"}], "-", 
                 RowBox[{"57", " ", "py"}]}], ")"}], " ", 
               SuperscriptBox["py", "3"]}], "+", 
              RowBox[{"15", " ", 
               SuperscriptBox["py", "8"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["px", "2"], " ", 
               SuperscriptBox["py", "5"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "139"}], " ", "ky"}], "+", "py"}], ")"}]}], "-", 
              RowBox[{"8", " ", 
               SuperscriptBox["px", "6"], " ", "py", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"69", " ", "ky"}], "+", 
                 RowBox[{"10", " ", "py"}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["px", "2"], "+", 
               SuperscriptBox["py", "2"]}], ")"}], "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["kt", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["px", "4"], "-", 
                 RowBox[{"26", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 SuperscriptBox["py", "4"]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["pt", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["px", "4"], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 SuperscriptBox["py", "4"]}], ")"}]}], "+", 
              RowBox[{"2", " ", "kt", " ", "pt", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["px", "4"]}], "-", 
                 RowBox[{"10", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["py", "4"]}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", "ky", " ", "pt", " ", "py", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["px", "2"], "+", 
               SuperscriptBox["py", "2"]}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "kt", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"7", " ", 
                  SuperscriptBox["px", "4"]}], "-", 
                 RowBox[{"22", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["py", "4"]}]}], ")"}]}], "+", 
              RowBox[{"pt", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "13"}], " ", 
                  SuperscriptBox["px", "4"]}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["py", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["ky", "2"], " ", "pt", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["px", "2"], "+", 
               SuperscriptBox["py", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "kt", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"7", " ", 
                  SuperscriptBox["px", "6"]}], "-", 
                 RowBox[{"232", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"395", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "4"]}], "-", 
                 RowBox[{"54", " ", 
                  SuperscriptBox["py", "6"]}]}], ")"}]}], "+", 
              RowBox[{"pt", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"17", " ", 
                  SuperscriptBox["px", "6"]}], "-", 
                 RowBox[{"122", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "2"]}], "-", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "4"]}], "+", 
                 RowBox[{"36", " ", 
                  SuperscriptBox["py", "6"]}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", "kx", " ", "pt", " ", "px", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "16"}], " ", 
               SuperscriptBox["ky", "3"], " ", "pt", " ", 
               SuperscriptBox["py", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"139", " ", 
                  SuperscriptBox["px", "4"]}], "-", 
                 RowBox[{"296", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"69", " ", 
                  SuperscriptBox["py", "4"]}]}], ")"}]}], "-", 
              RowBox[{"ky", " ", "py", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["px", "2"], "+", 
                  SuperscriptBox["py", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"250", " ", "kt", " ", 
                  SuperscriptBox["px", "4"]}], "-", 
                 RowBox[{"45", " ", "pt", " ", 
                  SuperscriptBox["px", "4"]}], "-", 
                 RowBox[{"876", " ", "kt", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"6", " ", "pt", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"250", " ", "kt", " ", 
                  SuperscriptBox["py", "4"]}], "-", 
                 RowBox[{"45", " ", "pt", " ", 
                  SuperscriptBox["py", "4"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["px", "2"], "+", 
                  SuperscriptBox["py", "2"]}], ")"}], "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6", " ", "kt", " ", 
                  SuperscriptBox["px", "4"]}], "+", 
                 RowBox[{"3", " ", "pt", " ", 
                  SuperscriptBox["px", "4"]}], "-", 
                 RowBox[{"44", " ", "kt", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"6", " ", "pt", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"14", " ", "kt", " ", 
                  SuperscriptBox["py", "4"]}], "-", 
                 RowBox[{"13", " ", "pt", " ", 
                  SuperscriptBox["py", "4"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["ky", "2"], " ", "pt", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"15", " ", 
                  SuperscriptBox["px", "8"]}], "+", 
                 RowBox[{"32", " ", 
                  SuperscriptBox["px", "6"], " ", 
                  SuperscriptBox["py", "2"]}], "-", 
                 RowBox[{"266", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "4"]}], "-", 
                 RowBox[{"232", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "6"]}], "+", 
                 RowBox[{"51", " ", 
                  SuperscriptBox["py", "8"]}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["kx", "2"], " ", "pt", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"16", " ", 
               SuperscriptBox["ky", "2"], " ", "pt", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["px", "8"], "-", 
                 RowBox[{"300", " ", 
                  SuperscriptBox["px", "6"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"910", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "4"]}], "-", 
                 RowBox[{"300", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "6"]}], "+", 
                 SuperscriptBox["py", "8"]}], ")"}]}], "+", 
              RowBox[{"4", " ", "ky", " ", "pt", " ", "py", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"51", " ", 
                  SuperscriptBox["px", "8"]}], "-", 
                 RowBox[{"232", " ", 
                  SuperscriptBox["px", "6"], " ", 
                  SuperscriptBox["py", "2"]}], "-", 
                 RowBox[{"266", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "4"]}], "+", 
                 RowBox[{"32", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "6"]}], "+", 
                 RowBox[{"15", " ", 
                  SuperscriptBox["py", "8"]}]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["px", "2"], "+", 
                  SuperscriptBox["py", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "kt", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"54", " ", 
                    SuperscriptBox["px", "6"]}], "-", 
                    RowBox[{"395", " ", 
                    SuperscriptBox["px", "4"], " ", 
                    SuperscriptBox["py", "2"]}], "+", 
                    RowBox[{"232", " ", 
                    SuperscriptBox["px", "2"], " ", 
                    SuperscriptBox["py", "4"]}], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["py", "6"]}]}], ")"}]}], "+", 
                 RowBox[{"pt", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"36", " ", 
                    SuperscriptBox["px", "6"]}], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["px", "4"], " ", 
                    SuperscriptBox["py", "2"]}], "-", 
                    RowBox[{"122", " ", 
                    SuperscriptBox["px", "2"], " ", 
                    SuperscriptBox["py", "4"]}], "+", 
                    RowBox[{"17", " ", 
                    SuperscriptBox["py", "6"]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}], " ", "\[Xi]", " ", 
         SubscriptBox["D", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"kt", " ", 
            RowBox[{"(", 
             RowBox[{"kt", "+", 
              RowBox[{"2", " ", "pt"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["px", "2"], "+", 
               SuperscriptBox["py", "2"]}], ")"}], "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["px", "4"], "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["px", "2"], " ", 
               SuperscriptBox["py", "2"]}], "+", 
              SuperscriptBox["py", "4"]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["ky", "3"], " ", 
            SuperscriptBox["pt", "2"], " ", "py", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["px", "8"]}], "+", 
              RowBox[{"44", " ", 
               SuperscriptBox["px", "6"], " ", 
               SuperscriptBox["py", "2"]}], "+", 
              RowBox[{"106", " ", 
               SuperscriptBox["px", "4"], " ", 
               SuperscriptBox["py", "4"]}], "+", 
              RowBox[{"36", " ", 
               SuperscriptBox["px", "2"], " ", 
               SuperscriptBox["py", "6"]}], "-", 
              RowBox[{"29", " ", 
               SuperscriptBox["py", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["kx", "4"], " ", 
            SuperscriptBox["pt", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"329", " ", 
               SuperscriptBox["px", "8"]}], "-", 
              RowBox[{"1772", " ", 
               SuperscriptBox["px", "6"], " ", 
               SuperscriptBox["py", "2"]}], "+", 
              RowBox[{"734", " ", 
               SuperscriptBox["px", "4"], " ", 
               SuperscriptBox["py", "4"]}], "-", 
              RowBox[{"76", " ", 
               SuperscriptBox["px", "2"], " ", 
               SuperscriptBox["py", "6"]}], "+", 
              SuperscriptBox["py", "8"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["ky", "4"], " ", 
            SuperscriptBox["pt", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["px", "8"], "-", 
              RowBox[{"76", " ", 
               SuperscriptBox["px", "6"], " ", 
               SuperscriptBox["py", "2"]}], "+", 
              RowBox[{"734", " ", 
               SuperscriptBox["px", "4"], " ", 
               SuperscriptBox["py", "4"]}], "-", 
              RowBox[{"1772", " ", 
               SuperscriptBox["px", "2"], " ", 
               SuperscriptBox["py", "6"]}], "+", 
              RowBox[{"329", " ", 
               SuperscriptBox["py", "8"]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["kx", "3"], " ", 
            SuperscriptBox["pt", "2"], " ", "px", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"29", " ", 
               SuperscriptBox["px", "8"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["px", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"826", " ", "ky"}], "-", 
                 RowBox[{"53", " ", "py"}]}], ")"}], " ", 
               SuperscriptBox["py", "3"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"52", " ", "ky"}], "-", 
                 RowBox[{"3", " ", "py"}]}], ")"}], " ", 
               SuperscriptBox["py", "7"]}], "-", 
              RowBox[{"12", " ", 
               SuperscriptBox["px", "6"], " ", "py", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"43", " ", "ky"}], "+", 
                 RowBox[{"3", " ", "py"}]}], ")"}]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["px", "2"], " ", 
               SuperscriptBox["py", "5"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"173", " ", "ky"}], "+", 
                 RowBox[{"11", " ", "py"}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", "ky", " ", "pt", " ", "py", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["px", "2"], "+", 
               SuperscriptBox["py", "2"]}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "kt", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["px", "4"]}], "-", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 SuperscriptBox["py", "4"]}], ")"}]}], "+", 
              RowBox[{"pt", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "7"}], " ", 
                  SuperscriptBox["px", "4"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 SuperscriptBox["py", "4"]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["ky", "2"], " ", "pt", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["px", "2"], "+", 
               SuperscriptBox["py", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"kt", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", 
                  SuperscriptBox["px", "6"]}], "-", 
                 RowBox[{"146", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"301", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "4"]}], "-", 
                 RowBox[{"36", " ", 
                  SuperscriptBox["py", "6"]}]}], ")"}]}], "+", 
              RowBox[{"3", " ", "pt", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["px", "6"], "+", 
                 RowBox[{"21", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "2"]}], "-", 
                 RowBox[{
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "4"]}], "-", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["py", "6"]}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", "kx", " ", "pt", " ", "px", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["ky", "3"], " ", "pt", " ", "py", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"13", " ", 
                  SuperscriptBox["px", "6"]}], "-", 
                 RowBox[{"173", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"413", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "4"]}], "-", 
                 RowBox[{"129", " ", 
                  SuperscriptBox["py", "6"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["ky", "2"], " ", "pt", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SuperscriptBox["px", "8"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["px", "6"], " ", 
                  SuperscriptBox["py", "2"]}], "-", 
                 RowBox[{"74", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "4"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "6"]}], "+", 
                 RowBox[{"77", " ", 
                  SuperscriptBox["py", "8"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["px", "2"], "+", 
                  SuperscriptBox["py", "2"]}], ")"}], "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"pt", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["px", "4"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["px", "2"], " ", 
                    SuperscriptBox["py", "2"]}], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["py", "4"]}]}], ")"}]}], "+", 
                 RowBox[{"4", " ", "kt", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["px", "4"], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["px", "2"], " ", 
                    SuperscriptBox["py", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["py", "4"]}]}], ")"}]}]}], ")"}]}], "-", 
              RowBox[{"ky", " ", "py", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["px", "2"], "+", 
                  SuperscriptBox["py", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", "pt", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["px", "4"], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["px", "2"], " ", 
                    SuperscriptBox["py", "2"]}], "+", 
                    SuperscriptBox["py", "4"]}], ")"}]}], "+", 
                 RowBox[{"kt", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"81", " ", 
                    SuperscriptBox["px", "4"]}], "-", 
                    RowBox[{"326", " ", 
                    SuperscriptBox["px", "2"], " ", 
                    SuperscriptBox["py", "2"]}], "+", 
                    RowBox[{"81", " ", 
                    SuperscriptBox["py", "4"]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["kx", "2"], " ", "pt", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "ky", " ", "pt", " ", "py", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "77"}], " ", 
                  SuperscriptBox["px", "8"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["px", "6"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"74", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "4"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "6"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["py", "8"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["ky", "2"], " ", "pt", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"67", " ", 
                  SuperscriptBox["px", "8"]}], "-", 
                 RowBox[{"1876", " ", 
                  SuperscriptBox["px", "6"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"4850", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "4"]}], "-", 
                 RowBox[{"1876", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "6"]}], "+", 
                 RowBox[{"67", " ", 
                  SuperscriptBox["py", "8"]}]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["px", "2"], "+", 
                  SuperscriptBox["py", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"kt", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"36", " ", 
                    SuperscriptBox["px", "6"]}], "-", 
                    RowBox[{"301", " ", 
                    SuperscriptBox["px", "4"], " ", 
                    SuperscriptBox["py", "2"]}], "+", 
                    RowBox[{"146", " ", 
                    SuperscriptBox["px", "2"], " ", 
                    SuperscriptBox["py", "4"]}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["py", "6"]}]}], ")"}]}], "+", 
                 RowBox[{"3", " ", "pt", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"5", " ", 
                    SuperscriptBox["px", "6"]}], "+", 
                    RowBox[{
                    SuperscriptBox["px", "4"], " ", 
                    SuperscriptBox["py", "2"]}], "-", 
                    RowBox[{"21", " ", 
                    SuperscriptBox["px", "2"], " ", 
                    SuperscriptBox["py", "4"]}], "-", 
                    SuperscriptBox["py", "6"]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}], " ", 
         SubsuperscriptBox["D", "2", "2"]}]}], ")"}]}], "+", 
     RowBox[{"16", " ", 
      SuperscriptBox["pt", "4"], " ", 
      SubsuperscriptBox["D", "1", "3"], " ", 
      SubsuperscriptBox["D", "2", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", "kt", " ", 
            RowBox[{"(", 
             RowBox[{"kt", "-", 
              RowBox[{"2", " ", "pt"}]}], ")"}], " ", 
            SuperscriptBox["px", "2"], " ", 
            SuperscriptBox["py", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["px", "2"], "+", 
               SuperscriptBox["py", "2"]}], ")"}], "4"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["kx", "3"], " ", 
            SuperscriptBox["pt", "2"], " ", "px", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["px", "8"]}], "+", 
              RowBox[{
               SuperscriptBox["px", "6"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"141", " ", "ky"}], "-", 
                 RowBox[{"8", " ", "py"}]}], ")"}], " ", "py"}], "+", 
              RowBox[{
               SuperscriptBox["px", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"259", " ", "ky"}], "-", 
                 RowBox[{"22", " ", "py"}]}], ")"}], " ", 
               SuperscriptBox["py", "3"]}], "+", 
              RowBox[{
               SuperscriptBox["px", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"141", " ", "ky"}], "-", 
                 RowBox[{"14", " ", "py"}]}], ")"}], " ", 
               SuperscriptBox["py", "5"]}], "+", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", "ky"}], "-", "py"}], ")"}], " ", 
               SuperscriptBox["py", "7"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["kx", "4"], " ", 
            SuperscriptBox["pt", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"161", " ", 
               SuperscriptBox["px", "8"]}], "+", 
              RowBox[{"244", " ", 
               SuperscriptBox["px", "6"], " ", 
               SuperscriptBox["py", "2"]}], "+", 
              RowBox[{"72", " ", 
               SuperscriptBox["px", "4"], " ", 
               SuperscriptBox["py", "4"]}], "-", 
              RowBox[{"28", " ", 
               SuperscriptBox["px", "2"], " ", 
               SuperscriptBox["py", "6"]}], "-", 
              RowBox[{"9", " ", 
               SuperscriptBox["py", "8"]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["ky", "3"], " ", 
            SuperscriptBox["pt", "2"], " ", "py", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["px", "8"]}], "+", 
              RowBox[{"14", " ", 
               SuperscriptBox["px", "6"], " ", 
               SuperscriptBox["py", "2"]}], "+", 
              RowBox[{"22", " ", 
               SuperscriptBox["px", "4"], " ", 
               SuperscriptBox["py", "4"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["px", "2"], " ", 
               SuperscriptBox["py", "6"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["py", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["ky", "4"], " ", 
            SuperscriptBox["pt", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "9"}], " ", 
               SuperscriptBox["px", "8"]}], "-", 
              RowBox[{"28", " ", 
               SuperscriptBox["px", "6"], " ", 
               SuperscriptBox["py", "2"]}], "+", 
              RowBox[{"72", " ", 
               SuperscriptBox["px", "4"], " ", 
               SuperscriptBox["py", "4"]}], "+", 
              RowBox[{"244", " ", 
               SuperscriptBox["px", "2"], " ", 
               SuperscriptBox["py", "6"]}], "+", 
              RowBox[{"161", " ", 
               SuperscriptBox["py", "8"]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", "ky", " ", "pt", " ", "py", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["px", "2"], "+", 
               SuperscriptBox["py", "2"]}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "kt", " ", 
               SuperscriptBox["py", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["px", "2"]}], "+", 
                 SuperscriptBox["py", "2"]}], ")"}]}], "+", 
              RowBox[{"2", " ", "pt", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["px", "4"], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["ky", "2"], " ", "pt", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["px", "2"], "+", 
               SuperscriptBox["py", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "pt", " ", 
               SuperscriptBox["py", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["px", "4"]}], "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 SuperscriptBox["py", "4"]}], ")"}]}], "+", 
              RowBox[{"kt", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["px", "6"], "+", 
                 RowBox[{"20", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"69", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "4"]}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["py", "6"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "kx", " ", "pt", " ", "px", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["ky", "3"], " ", "pt", " ", "py", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"15", " ", 
                  SuperscriptBox["px", "6"]}], "+", 
                 RowBox[{"141", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"259", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "4"]}], "+", 
                 RowBox[{"141", " ", 
                  SuperscriptBox["py", "6"]}]}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["ky", "2"], " ", "pt", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", 
                  SuperscriptBox["px", "8"]}], "+", 
                 RowBox[{"10", " ", 
                  SuperscriptBox["px", "6"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"10", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "4"]}], "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "6"]}], "-", 
                 RowBox[{"13", " ", 
                  SuperscriptBox["py", "8"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["px", "2"], "+", 
                  SuperscriptBox["py", "2"]}], ")"}], "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "pt", " ", 
                  SuperscriptBox["py", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["px", "2"]}], "+", 
                    SuperscriptBox["py", "2"]}], ")"}]}], "+", 
                 RowBox[{"3", " ", "kt", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["px", "4"], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["px", "2"], " ", 
                    SuperscriptBox["py", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"ky", " ", "py", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["px", "2"], "+", 
                  SuperscriptBox["py", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "8"}], " ", "pt", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["px", "4"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["px", "2"], " ", 
                    SuperscriptBox["py", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["py", "4"]}]}], ")"}]}], "+", 
                 RowBox[{"3", " ", "kt", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"9", " ", 
                    SuperscriptBox["px", "4"]}], "+", 
                    RowBox[{"62", " ", 
                    SuperscriptBox["px", "2"], " ", 
                    SuperscriptBox["py", "2"]}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["py", "4"]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["kx", "2"], " ", "pt", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", 
               SuperscriptBox["ky", "2"], " ", "pt", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["px", "8"]}], "+", 
                 RowBox[{"64", " ", 
                  SuperscriptBox["px", "6"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"118", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "4"]}], "+", 
                 RowBox[{"64", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "6"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["py", "8"]}]}], ")"}]}], "-", 
              RowBox[{"4", " ", "ky", " ", "pt", " ", "py", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "13"}], " ", 
                  SuperscriptBox["px", "8"]}], "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["px", "6"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"10", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "4"]}], "+", 
                 RowBox[{"10", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "6"]}], "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["py", "8"]}]}], ")"}]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["px", "2"], "+", 
                  SuperscriptBox["py", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", "pt", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["px", "4"], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["px", "2"], " ", 
                    SuperscriptBox["py", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["py", "4"]}]}], ")"}]}], "+", 
                 RowBox[{"kt", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"6", " ", 
                    SuperscriptBox["px", "6"]}], "+", 
                    RowBox[{"69", " ", 
                    SuperscriptBox["px", "4"], " ", 
                    SuperscriptBox["py", "2"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["px", "2"], " ", 
                    SuperscriptBox["py", "4"]}], "+", 
                    SuperscriptBox["py", "6"]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}], " ", 
         SuperscriptBox["\[Xi]", "2"]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["kx", "3"], " ", 
            SuperscriptBox["pt", "2"], " ", "px", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", 
               SuperscriptBox["px", "8"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["px", "6"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"112", " ", "ky"}], "-", 
                 RowBox[{"23", " ", "py"}]}], ")"}], " ", "py"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["px", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"79", " ", "ky"}], "-", 
                 RowBox[{"22", " ", "py"}]}], ")"}], " ", 
               SuperscriptBox["py", "3"]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["px", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"24", " ", "ky"}], "-", 
                 RowBox[{"7", " ", "py"}]}], ")"}], " ", 
               SuperscriptBox["py", "5"]}], "+", 
              RowBox[{"5", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "ky"}], "-", "py"}], ")"}], " ", 
               SuperscriptBox["py", "7"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["ky", "4"], " ", 
            SuperscriptBox["pt", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["px", "8"]}], "+", 
              RowBox[{"26", " ", 
               SuperscriptBox["px", "6"], " ", 
               SuperscriptBox["py", "2"]}], "+", 
              RowBox[{"16", " ", 
               SuperscriptBox["px", "4"], " ", 
               SuperscriptBox["py", "4"]}], "-", 
              RowBox[{"138", " ", 
               SuperscriptBox["px", "2"], " ", 
               SuperscriptBox["py", "6"]}], "-", 
              RowBox[{"147", " ", 
               SuperscriptBox["py", "8"]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["ky", "3"], " ", 
            SuperscriptBox["pt", "2"], " ", "py", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", 
               SuperscriptBox["px", "8"]}], "+", 
              RowBox[{"42", " ", 
               SuperscriptBox["px", "6"], " ", 
               SuperscriptBox["py", "2"]}], "+", 
              RowBox[{"88", " ", 
               SuperscriptBox["px", "4"], " ", 
               SuperscriptBox["py", "4"]}], "+", 
              RowBox[{"46", " ", 
               SuperscriptBox["px", "2"], " ", 
               SuperscriptBox["py", "6"]}], "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["py", "8"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["kx", "4"], " ", 
            SuperscriptBox["pt", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"147", " ", 
               SuperscriptBox["px", "8"]}], "+", 
              RowBox[{"138", " ", 
               SuperscriptBox["px", "6"], " ", 
               SuperscriptBox["py", "2"]}], "-", 
              RowBox[{"16", " ", 
               SuperscriptBox["px", "4"], " ", 
               SuperscriptBox["py", "4"]}], "-", 
              RowBox[{"26", " ", 
               SuperscriptBox["px", "2"], " ", 
               SuperscriptBox["py", "6"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["py", "8"]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", "ky", " ", "pt", " ", "py", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["px", "2"], "+", 
               SuperscriptBox["py", "2"]}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "kt", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["px", "4"], "-", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "2"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["py", "4"]}]}], ")"}]}], "+", 
              RowBox[{"pt", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "5"}], " ", 
                  SuperscriptBox["px", "4"]}], "-", 
                 RowBox[{"10", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["py", "4"]}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["px", "2"], "+", 
               SuperscriptBox["py", "2"]}], ")"}], "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "6"}], " ", "kt", " ", "pt", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["px", "4"], "-", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 SuperscriptBox["py", "4"]}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["pt", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["px", "4"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["py", "4"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["kt", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"15", " ", 
                  SuperscriptBox["px", "4"]}], "-", 
                 RowBox[{"14", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"15", " ", 
                  SuperscriptBox["py", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["ky", "2"], " ", "pt", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["px", "2"], "+", 
               SuperscriptBox["py", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "kt", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", 
                  SuperscriptBox["px", "6"]}], "+", 
                 RowBox[{"38", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"229", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "4"]}], "-", 
                 RowBox[{"20", " ", 
                  SuperscriptBox["py", "6"]}]}], ")"}]}], "+", 
              RowBox[{"pt", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"13", " ", 
                  SuperscriptBox["px", "6"]}], "+", 
                 RowBox[{"34", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "2"]}], "-", 
                 RowBox[{"51", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "4"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["py", "6"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "kx", " ", "pt", " ", "px", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", 
               SuperscriptBox["ky", "3"], " ", "pt", " ", "py", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", 
                  SuperscriptBox["px", "6"]}], "+", 
                 RowBox[{"36", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"79", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "4"]}], "+", 
                 RowBox[{"56", " ", 
                  SuperscriptBox["py", "6"]}]}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["ky", "2"], " ", "pt", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"13", " ", 
                  SuperscriptBox["px", "8"]}], "+", 
                 RowBox[{"54", " ", 
                  SuperscriptBox["px", "6"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"124", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "4"]}], "+", 
                 RowBox[{"66", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "6"]}], "-", 
                 RowBox[{"17", " ", 
                  SuperscriptBox["py", "8"]}]}], ")"}]}], "-", 
              RowBox[{"ky", " ", "py", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["px", "2"], "+", 
                  SuperscriptBox["py", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"18", " ", "kt", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["px", "4"], "-", 
                    RowBox[{"22", " ", 
                    SuperscriptBox["px", "2"], " ", 
                    SuperscriptBox["py", "2"]}], "+", 
                    SuperscriptBox["py", "4"]}], ")"}]}], "+", 
                 RowBox[{"5", " ", "pt", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["px", "4"], "+", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["px", "2"], " ", 
                    SuperscriptBox["py", "2"]}], "+", 
                    SuperscriptBox["py", "4"]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["px", "2"], "+", 
                  SuperscriptBox["py", "2"]}], ")"}], "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "kt", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["px", "4"]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["px", "2"], " ", 
                    SuperscriptBox["py", "2"]}], "-", 
                    SuperscriptBox["py", "4"]}], ")"}]}], "+", 
                 RowBox[{"pt", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["px", "4"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["px", "2"], " ", 
                    SuperscriptBox["py", "2"]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["py", "4"]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["kx", "2"], " ", "pt", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"32", " ", 
               SuperscriptBox["ky", "2"], " ", "pt", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["px", "8"]}], "+", 
                 RowBox[{"31", " ", 
                  SuperscriptBox["px", "6"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"52", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "4"]}], "+", 
                 RowBox[{"31", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "6"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["py", "8"]}]}], ")"}]}], "-", 
              RowBox[{"4", " ", "ky", " ", "pt", " ", "py", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "17"}], " ", 
                  SuperscriptBox["px", "8"]}], "+", 
                 RowBox[{"66", " ", 
                  SuperscriptBox["px", "6"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"124", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "4"]}], "+", 
                 RowBox[{"54", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "6"]}], "+", 
                 RowBox[{"13", " ", 
                  SuperscriptBox["py", "8"]}]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["px", "2"], "+", 
                  SuperscriptBox["py", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "kt", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"20", " ", 
                    SuperscriptBox["px", "6"]}], "-", 
                    RowBox[{"229", " ", 
                    SuperscriptBox["px", "4"], " ", 
                    SuperscriptBox["py", "2"]}], "-", 
                    RowBox[{"38", " ", 
                    SuperscriptBox["px", "2"], " ", 
                    SuperscriptBox["py", "4"]}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["py", "6"]}]}], ")"}]}], "-", 
                 RowBox[{"pt", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["px", "6"]}], "-", 
                    RowBox[{"51", " ", 
                    SuperscriptBox["px", "4"], " ", 
                    SuperscriptBox["py", "2"]}], "+", 
                    RowBox[{"34", " ", 
                    SuperscriptBox["px", "2"], " ", 
                    SuperscriptBox["py", "4"]}], "+", 
                    RowBox[{"13", " ", 
                    SuperscriptBox["py", "6"]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}], " ", "\[Xi]", " ", 
         SubscriptBox["D", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SuperscriptBox["ky", "4"], " ", 
            SuperscriptBox["pt", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["px", "8"], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["px", "4"], " ", 
               SuperscriptBox["py", "4"]}], "-", 
              RowBox[{"16", " ", 
               SuperscriptBox["px", "2"], " ", 
               SuperscriptBox["py", "6"]}], "-", 
              RowBox[{"24", " ", 
               SuperscriptBox["py", "8"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["kx", "4"], " ", 
            SuperscriptBox["pt", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"24", " ", 
               SuperscriptBox["px", "8"]}], "+", 
              RowBox[{"16", " ", 
               SuperscriptBox["px", "6"], " ", 
               SuperscriptBox["py", "2"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["px", "4"], " ", 
               SuperscriptBox["py", "4"]}], "-", 
              SuperscriptBox["py", "8"]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["ky", "3"], " ", 
            SuperscriptBox["pt", "2"], " ", "py", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["px", "8"]}], "+", 
              RowBox[{"10", " ", 
               SuperscriptBox["px", "6"], " ", 
               SuperscriptBox["py", "2"]}], "+", 
              RowBox[{"14", " ", 
               SuperscriptBox["px", "4"], " ", 
               SuperscriptBox["py", "4"]}], "+", 
              RowBox[{"16", " ", 
               SuperscriptBox["px", "2"], " ", 
               SuperscriptBox["py", "6"]}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["py", "8"]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["kx", "3"], " ", 
            SuperscriptBox["pt", "2"], " ", "px", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"9", " ", 
               SuperscriptBox["px", "8"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["py", "7"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", "ky"}], "+", "py"}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["px", "2"], " ", 
               SuperscriptBox["py", "5"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"21", " ", "ky"}], "+", 
                 RowBox[{"10", " ", "py"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["px", "4"], " ", 
               SuperscriptBox["py", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"19", " ", "ky"}], "+", 
                 RowBox[{"14", " ", "py"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["px", "6"], " ", "py", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"21", " ", "ky"}], "+", 
                 RowBox[{"16", " ", "py"}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", "ky", " ", "pt", " ", "py", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["px", "2"], "+", 
               SuperscriptBox["py", "2"]}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "kt", " ", 
               SuperscriptBox["py", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["px", "2"]}], "+", 
                 SuperscriptBox["py", "2"]}], ")"}]}], "+", 
              RowBox[{"2", " ", "pt", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["px", "4"], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{"3", " ", "kt", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["px", "2"], "+", 
               SuperscriptBox["py", "2"]}], ")"}], "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "pt", " ", 
               SuperscriptBox["px", "2"], " ", 
               SuperscriptBox["py", "2"]}], "+", 
              RowBox[{"kt", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["px", "4"], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 SuperscriptBox["py", "4"]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["ky", "2"], " ", "pt", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["px", "2"], "+", 
               SuperscriptBox["py", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "kt"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["px", "6"], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"21", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "4"]}], "-", 
                 RowBox[{"18", " ", 
                  SuperscriptBox["py", "6"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", "pt", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["px", "6"], "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "4"]}], "+", 
                 SuperscriptBox["py", "6"]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "kx", " ", "pt", " ", "px", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["ky", "3"], " ", "pt", " ", "py", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"15", " ", 
                  SuperscriptBox["px", "6"]}], "+", 
                 RowBox[{"21", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"19", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "4"]}], "+", 
                 RowBox[{"21", " ", 
                  SuperscriptBox["py", "6"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["ky", "2"], " ", "pt", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["px", "8"], "+", 
                 RowBox[{"14", " ", 
                  SuperscriptBox["px", "6"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"26", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "4"]}], "+", 
                 RowBox[{"32", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "6"]}], "+", 
                 RowBox[{"19", " ", 
                  SuperscriptBox["py", "8"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["px", "2"], "+", 
                  SuperscriptBox["py", "2"]}], ")"}], "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "pt", " ", 
                  SuperscriptBox["py", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["px", "2"]}], "+", 
                    SuperscriptBox["py", "2"]}], ")"}]}], "+", 
                 RowBox[{"3", " ", "kt", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["px", "4"], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["px", "2"], " ", 
                    SuperscriptBox["py", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
              RowBox[{"ky", " ", "py", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["px", "2"], "+", 
                  SuperscriptBox["py", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "pt", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["px", "4"], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["px", "2"], " ", 
                    SuperscriptBox["py", "2"]}], "+", 
                    SuperscriptBox["py", "4"]}], ")"}]}], "+", 
                 RowBox[{"kt", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"45", " ", 
                    SuperscriptBox["px", "4"]}], "-", 
                    RowBox[{"42", " ", 
                    SuperscriptBox["px", "2"], " ", 
                    SuperscriptBox["py", "2"]}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["py", "4"]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["kx", "2"], " ", "pt", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "ky", " ", "pt", " ", "py", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"19", " ", 
                  SuperscriptBox["px", "8"]}], "+", 
                 RowBox[{"32", " ", 
                  SuperscriptBox["px", "6"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"26", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "4"]}], "+", 
                 RowBox[{"14", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "6"]}], "+", 
                 SuperscriptBox["py", "8"]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["ky", "2"], " ", "pt", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"17", " ", 
                  SuperscriptBox["px", "8"]}], "+", 
                 RowBox[{"20", " ", 
                  SuperscriptBox["px", "6"], " ", 
                  SuperscriptBox["py", "2"]}], "-", 
                 RowBox[{"18", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "4"]}], "+", 
                 RowBox[{"20", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "6"]}], "+", 
                 RowBox[{"17", " ", 
                  SuperscriptBox["py", "8"]}]}], ")"}]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["px", "2"], "+", 
                  SuperscriptBox["py", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"kt", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"18", " ", 
                    SuperscriptBox["px", "6"]}], "-", 
                    RowBox[{"21", " ", 
                    SuperscriptBox["px", "4"], " ", 
                    SuperscriptBox["py", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["px", "2"], " ", 
                    SuperscriptBox["py", "4"]}], "-", 
                    SuperscriptBox["py", "6"]}], ")"}]}], "+", 
                 RowBox[{"2", " ", "pt", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["px", "6"], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["px", "4"], " ", 
                    SuperscriptBox["py", "2"]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["px", "2"], " ", 
                    SuperscriptBox["py", "4"]}], "+", 
                    SuperscriptBox["py", "6"]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}], " ", 
         SubsuperscriptBox["D", "2", "2"]}]}], ")"}]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["pt", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["px", "2"], "+", 
         SuperscriptBox["py", "2"]}], ")"}], "2"], " ", 
      SubsuperscriptBox["D", "1", "2"], " ", 
      SubsuperscriptBox["D", "2", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["ky", "4"], " ", 
            SuperscriptBox["pt", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "13"}], " ", 
               SuperscriptBox["px", "8"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["px", "6"], " ", 
               SuperscriptBox["py", "2"]}], "+", 
              RowBox[{"412", " ", 
               SuperscriptBox["px", "4"], " ", 
               SuperscriptBox["py", "4"]}], "+", 
              RowBox[{"694", " ", 
               SuperscriptBox["px", "2"], " ", 
               SuperscriptBox["py", "6"]}], "-", 
              RowBox[{"231", " ", 
               SuperscriptBox["py", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["kx", "4"], " ", 
            SuperscriptBox["pt", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "231"}], " ", 
               SuperscriptBox["px", "8"]}], "+", 
              RowBox[{"694", " ", 
               SuperscriptBox["px", "6"], " ", 
               SuperscriptBox["py", "2"]}], "+", 
              RowBox[{"412", " ", 
               SuperscriptBox["px", "4"], " ", 
               SuperscriptBox["py", "4"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["px", "2"], " ", 
               SuperscriptBox["py", "6"]}], "-", 
              RowBox[{"13", " ", 
               SuperscriptBox["py", "8"]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["ky", "3"], " ", 
            SuperscriptBox["pt", "2"], " ", "py", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               SuperscriptBox["px", "8"]}], "-", 
              RowBox[{"9", " ", 
               SuperscriptBox["px", "6"], " ", 
               SuperscriptBox["py", "2"]}], "+", 
              RowBox[{"69", " ", 
               SuperscriptBox["px", "4"], " ", 
               SuperscriptBox["py", "4"]}], "+", 
              RowBox[{"89", " ", 
               SuperscriptBox["px", "2"], " ", 
               SuperscriptBox["py", "6"]}], "+", 
              RowBox[{"15", " ", 
               SuperscriptBox["py", "8"]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["kx", "3"], " ", 
            SuperscriptBox["pt", "2"], " ", "px", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"15", " ", 
               SuperscriptBox["px", "8"]}], "+", 
              RowBox[{
               SuperscriptBox["px", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"193", " ", "ky"}], "-", 
                 RowBox[{"9", " ", "py"}]}], ")"}], " ", 
               SuperscriptBox["py", "5"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"57", " ", "ky"}], "-", 
                 RowBox[{"4", " ", "py"}]}], ")"}], " ", 
               SuperscriptBox["py", "7"]}], "+", 
              RowBox[{
               SuperscriptBox["px", "4"], " ", 
               SuperscriptBox["py", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"443", " ", "ky"}], "+", 
                 RowBox[{"69", " ", "py"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["px", "6"], " ", "py", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "221"}], " ", "ky"}], "+", 
                 RowBox[{"89", " ", "py"}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"kt", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["px", "2"], "+", 
               SuperscriptBox["py", "2"]}], ")"}], "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"kt", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["px", "4"], "-", 
                 RowBox[{"18", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 SuperscriptBox["py", "4"]}], ")"}]}], "+", 
              RowBox[{"2", " ", "pt", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["px", "4"], "-", 
                 RowBox[{"10", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 SuperscriptBox["py", "4"]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", "ky", " ", "pt", " ", "py", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["px", "2"], "+", 
               SuperscriptBox["py", "2"]}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "kt", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["px", "4"], "-", 
                 RowBox[{"19", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "2"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["py", "4"]}]}], ")"}]}], "+", 
              RowBox[{"pt", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "5"}], " ", 
                  SuperscriptBox["px", "4"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 SuperscriptBox["py", "4"]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["ky", "2"], " ", "pt", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["px", "2"], "+", 
               SuperscriptBox["py", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "kt", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["px", "6"], "+", 
                 RowBox[{"38", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "2"]}], "-", 
                 RowBox[{"35", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "4"]}], "-", 
                 RowBox[{"18", " ", 
                  SuperscriptBox["py", "6"]}]}], ")"}]}], "+", 
              RowBox[{"pt", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["px", "6"], "+", 
                 RowBox[{"41", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"67", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "4"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["py", "6"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", "kx", " ", "pt", " ", "px", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["ky", "3"], " ", "pt", " ", "py", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"57", " ", 
                  SuperscriptBox["px", "6"]}], "+", 
                 RowBox[{"193", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"443", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "4"]}], "-", 
                 RowBox[{"221", " ", 
                  SuperscriptBox["py", "6"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["ky", "2"], " ", "pt", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "7"}], " ", 
                  SuperscriptBox["px", "8"]}], "+", 
                 RowBox[{"11", " ", 
                  SuperscriptBox["px", "6"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"267", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "4"]}], "+", 
                 RowBox[{"293", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "6"]}], "+", 
                 RowBox[{"44", " ", 
                  SuperscriptBox["py", "8"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["px", "2"], "+", 
                  SuperscriptBox["py", "2"]}], ")"}], "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"kt", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["px", "4"]}], "+", 
                    RowBox[{"38", " ", 
                    SuperscriptBox["px", "2"], " ", 
                    SuperscriptBox["py", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["py", "4"]}]}], ")"}]}], "+", 
                 RowBox[{"pt", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["px", "4"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["px", "2"], " ", 
                    SuperscriptBox["py", "2"]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["py", "4"]}]}], ")"}]}]}], ")"}]}], "-", 
              RowBox[{"2", " ", "ky", " ", "py", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["px", "2"], "+", 
                  SuperscriptBox["py", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"kt", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["px", "4"], "+", 
                    RowBox[{"56", " ", 
                    SuperscriptBox["px", "2"], " ", 
                    SuperscriptBox["py", "2"]}], "+", 
                    SuperscriptBox["py", "4"]}], ")"}]}], "+", 
                 RowBox[{"pt", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"7", " ", 
                    SuperscriptBox["px", "4"]}], "+", 
                    RowBox[{"26", " ", 
                    SuperscriptBox["px", "2"], " ", 
                    SuperscriptBox["py", "2"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["py", "4"]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["kx", "2"], " ", "pt", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "ky", " ", "pt", " ", "py", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"44", " ", 
                  SuperscriptBox["px", "8"]}], "+", 
                 RowBox[{"293", " ", 
                  SuperscriptBox["px", "6"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"267", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "4"]}], "+", 
                 RowBox[{"11", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "6"]}], "-", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["py", "8"]}]}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["ky", "2"], " ", "pt", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"17", " ", 
                  SuperscriptBox["px", "8"]}], "-", 
                 RowBox[{"67", " ", 
                  SuperscriptBox["px", "6"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"228", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "4"]}], "-", 
                 RowBox[{"67", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "6"]}], "+", 
                 RowBox[{"17", " ", 
                  SuperscriptBox["py", "8"]}]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["px", "2"], "+", 
                  SuperscriptBox["py", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"kt", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"36", " ", 
                    SuperscriptBox["px", "6"]}], "+", 
                    RowBox[{"70", " ", 
                    SuperscriptBox["px", "4"], " ", 
                    SuperscriptBox["py", "2"]}], "-", 
                    RowBox[{"76", " ", 
                    SuperscriptBox["px", "2"], " ", 
                    SuperscriptBox["py", "4"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["py", "6"]}]}], ")"}]}], "+", 
                 RowBox[{"pt", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["px", "6"]}], "+", 
                    RowBox[{"67", " ", 
                    SuperscriptBox["px", "4"], " ", 
                    SuperscriptBox["py", "2"]}], "+", 
                    RowBox[{"41", " ", 
                    SuperscriptBox["px", "2"], " ", 
                    SuperscriptBox["py", "4"]}], "+", 
                    SuperscriptBox["py", "6"]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}], " ", 
         SuperscriptBox["\[Xi]", "2"]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", 
            SuperscriptBox["ky", "3"], " ", 
            SuperscriptBox["pt", "2"], " ", "py", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", 
               SuperscriptBox["px", "8"]}], "+", 
              RowBox[{"53", " ", 
               SuperscriptBox["px", "6"], " ", 
               SuperscriptBox["py", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["px", "4"], " ", 
               SuperscriptBox["py", "4"]}], "-", 
              RowBox[{"49", " ", 
               SuperscriptBox["px", "2"], " ", 
               SuperscriptBox["py", "6"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["py", "8"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["kx", "4"], " ", 
            SuperscriptBox["pt", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"351", " ", 
               SuperscriptBox["px", "8"]}], "-", 
              RowBox[{"938", " ", 
               SuperscriptBox["px", "6"], " ", 
               SuperscriptBox["py", "2"]}], "-", 
              RowBox[{"316", " ", 
               SuperscriptBox["px", "4"], " ", 
               SuperscriptBox["py", "4"]}], "+", 
              RowBox[{"114", " ", 
               SuperscriptBox["px", "2"], " ", 
               SuperscriptBox["py", "6"]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["py", "8"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["ky", "4"], " ", 
            SuperscriptBox["pt", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", 
               SuperscriptBox["px", "8"]}], "+", 
              RowBox[{"114", " ", 
               SuperscriptBox["px", "6"], " ", 
               SuperscriptBox["py", "2"]}], "-", 
              RowBox[{"316", " ", 
               SuperscriptBox["px", "4"], " ", 
               SuperscriptBox["py", "4"]}], "-", 
              RowBox[{"938", " ", 
               SuperscriptBox["px", "2"], " ", 
               SuperscriptBox["py", "6"]}], "+", 
              RowBox[{"351", " ", 
               SuperscriptBox["py", "8"]}]}], ")"}]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["kx", "3"], " ", 
            SuperscriptBox["pt", "2"], " ", "px", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["px", "8"]}], "+", 
              RowBox[{
               SuperscriptBox["px", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"725", " ", "ky"}], "-", "py"}], ")"}], " ", 
               SuperscriptBox["py", "3"]}], "+", 
              RowBox[{
               SuperscriptBox["px", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"161", " ", "ky"}], "-", 
                 RowBox[{"53", " ", "py"}]}], ")"}], " ", 
               SuperscriptBox["py", "5"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"7", " ", "ky"}], "-", 
                 RowBox[{"5", " ", "py"}]}], ")"}], " ", 
               SuperscriptBox["py", "7"]}], "+", 
              RowBox[{
               SuperscriptBox["px", "6"], " ", "py", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "293"}], " ", "ky"}], "+", 
                 RowBox[{"49", " ", "py"}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"32", " ", "ky", " ", "pt", " ", "py", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["px", "2"], "+", 
               SuperscriptBox["py", "2"]}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"kt", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["px", "4"]}], "-", 
                 RowBox[{"11", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "2"]}]}], ")"}]}], "+", 
              RowBox[{"pt", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SuperscriptBox["px", "4"]}], "-", 
                 RowBox[{
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 SuperscriptBox["py", "4"]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["px", "2"], "+", 
               SuperscriptBox["py", "2"]}], ")"}], "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"15", " ", 
               SuperscriptBox["kt", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["px", "2"], "+", 
                  SuperscriptBox["py", "2"]}], ")"}], "2"]}], "-", 
              RowBox[{"16", " ", "kt", " ", "pt", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["px", "4"], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 SuperscriptBox["py", "4"]}], ")"}]}], "-", 
              RowBox[{"8", " ", 
               SuperscriptBox["pt", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["px", "4"], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 SuperscriptBox["py", "4"]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["ky", "2"], " ", "pt", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["px", "2"], "+", 
               SuperscriptBox["py", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"pt", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "13"}], " ", 
                  SuperscriptBox["px", "6"]}], "+", 
                 RowBox[{"14", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"99", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "4"]}], "-", 
                 RowBox[{"32", " ", 
                  SuperscriptBox["py", "6"]}]}], ")"}]}], "+", 
              RowBox[{"4", " ", "kt", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["px", "6"], "-", 
                 RowBox[{"62", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"17", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "4"]}], "+", 
                 RowBox[{"20", " ", 
                  SuperscriptBox["py", "6"]}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", "kx", " ", "pt", " ", "px", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["ky", "3"], " ", "pt", " ", "py", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"7", " ", 
                  SuperscriptBox["px", "6"]}], "+", 
                 RowBox[{"161", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"725", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "4"]}], "-", 
                 RowBox[{"293", " ", 
                  SuperscriptBox["py", "6"]}]}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["ky", "2"], " ", "pt", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"11", " ", 
                  SuperscriptBox["px", "8"]}], "+", 
                 RowBox[{"83", " ", 
                  SuperscriptBox["px", "6"], " ", 
                  SuperscriptBox["py", "2"]}], "-", 
                 RowBox[{"121", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "4"]}], "-", 
                 RowBox[{"183", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "6"]}], "+", 
                 RowBox[{"10", " ", 
                  SuperscriptBox["py", "8"]}]}], ")"}]}], "-", 
              RowBox[{"8", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["px", "2"], "+", 
                  SuperscriptBox["py", "2"]}], ")"}], "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "11"}], " ", "kt", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"3", " ", "kt", " ", 
                  SuperscriptBox["py", "4"]}], "+", 
                 RowBox[{"pt", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["px", "4"], "-", 
                    RowBox[{
                    SuperscriptBox["px", "2"], " ", 
                    SuperscriptBox["py", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["py", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"ky", " ", "py", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["px", "2"], "+", 
                  SuperscriptBox["py", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"12", " ", "kt", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["px", "4"]}], "-", 
                    RowBox[{"14", " ", 
                    SuperscriptBox["px", "2"], " ", 
                    SuperscriptBox["py", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["py", "4"]}]}], ")"}]}], "-", 
                 RowBox[{"pt", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"5", " ", 
                    SuperscriptBox["px", "4"]}], "+", 
                    RowBox[{"114", " ", 
                    SuperscriptBox["px", "2"], " ", 
                    SuperscriptBox["py", "2"]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["py", "4"]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["kx", "2"], " ", "pt", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "ky", " ", "pt", " ", "py", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"10", " ", 
                  SuperscriptBox["px", "8"]}], "-", 
                 RowBox[{"183", " ", 
                  SuperscriptBox["px", "6"], " ", 
                  SuperscriptBox["py", "2"]}], "-", 
                 RowBox[{"121", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "4"]}], "+", 
                 RowBox[{"83", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "6"]}], "+", 
                 RowBox[{"11", " ", 
                  SuperscriptBox["py", "8"]}]}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["ky", "2"], " ", "pt", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"19", " ", 
                  SuperscriptBox["px", "8"]}], "-", 
                 RowBox[{"178", " ", 
                  SuperscriptBox["px", "6"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"902", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "4"]}], "-", 
                 RowBox[{"178", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "6"]}], "+", 
                 RowBox[{"19", " ", 
                  SuperscriptBox["py", "8"]}]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["px", "2"], "+", 
                  SuperscriptBox["py", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"pt", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "32"}], " ", 
                    SuperscriptBox["px", "6"]}], "+", 
                    RowBox[{"99", " ", 
                    SuperscriptBox["px", "4"], " ", 
                    SuperscriptBox["py", "2"]}], "+", 
                    RowBox[{"14", " ", 
                    SuperscriptBox["px", "2"], " ", 
                    SuperscriptBox["py", "4"]}], "-", 
                    RowBox[{"13", " ", 
                    SuperscriptBox["py", "6"]}]}], ")"}]}], "+", 
                 RowBox[{"4", " ", "kt", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"20", " ", 
                    SuperscriptBox["px", "6"]}], "+", 
                    RowBox[{"17", " ", 
                    SuperscriptBox["px", "4"], " ", 
                    SuperscriptBox["py", "2"]}], "-", 
                    RowBox[{"62", " ", 
                    SuperscriptBox["px", "2"], " ", 
                    SuperscriptBox["py", "4"]}], "+", 
                    SuperscriptBox["py", "6"]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}], " ", "\[Xi]", " ", 
         SubscriptBox["D", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["ky", "4"]}], " ", 
            SuperscriptBox["pt", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["px", "8"], "-", 
              RowBox[{"86", " ", 
               SuperscriptBox["px", "6"], " ", 
               SuperscriptBox["py", "2"]}], "+", 
              RowBox[{"48", " ", 
               SuperscriptBox["px", "4"], " ", 
               SuperscriptBox["py", "4"]}], "+", 
              RowBox[{"286", " ", 
               SuperscriptBox["px", "2"], " ", 
               SuperscriptBox["py", "6"]}], "-", 
              RowBox[{"377", " ", 
               SuperscriptBox["py", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["kx", "4"], " ", 
            SuperscriptBox["pt", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"377", " ", 
               SuperscriptBox["px", "8"]}], "-", 
              RowBox[{"286", " ", 
               SuperscriptBox["px", "6"], " ", 
               SuperscriptBox["py", "2"]}], "-", 
              RowBox[{"48", " ", 
               SuperscriptBox["px", "4"], " ", 
               SuperscriptBox["py", "4"]}], "+", 
              RowBox[{"86", " ", 
               SuperscriptBox["px", "2"], " ", 
               SuperscriptBox["py", "6"]}], "-", 
              SuperscriptBox["py", "8"]}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["ky", "3"], " ", 
            SuperscriptBox["pt", "2"], " ", "py", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", 
               SuperscriptBox["px", "8"]}], "+", 
              RowBox[{"15", " ", 
               SuperscriptBox["px", "6"], " ", 
               SuperscriptBox["py", "2"]}], "+", 
              RowBox[{"69", " ", 
               SuperscriptBox["px", "4"], " ", 
               SuperscriptBox["py", "4"]}], "+", 
              RowBox[{"65", " ", 
               SuperscriptBox["px", "2"], " ", 
               SuperscriptBox["py", "6"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["py", "8"]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["kx", "3"], " ", 
            SuperscriptBox["pt", "2"], " ", "px", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["px", "8"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["px", "2"], " ", 
               SuperscriptBox["py", "5"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "13"}], " ", "ky"}], "+", 
                 RowBox[{"5", " ", "py"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["py", "7"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "15"}], " ", "ky"}], "+", 
                 RowBox[{"8", " ", "py"}]}], ")"}]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["px", "4"], " ", 
               SuperscriptBox["py", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"65", " ", "ky"}], "+", 
                 RowBox[{"23", " ", "py"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["px", "6"], " ", "py", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "309"}], " ", "ky"}], "+", 
                 RowBox[{"65", " ", "py"}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"kt", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["px", "2"], "+", 
               SuperscriptBox["py", "2"]}], ")"}], "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "kt", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["px", "2"], "-", 
                  SuperscriptBox["py", "2"]}], ")"}], "2"]}], "-", 
              RowBox[{"2", " ", "pt", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["px", "4"], "-", 
                 RowBox[{"10", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 SuperscriptBox["py", "4"]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", "ky", " ", "pt", " ", "py", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["px", "2"], "+", 
               SuperscriptBox["py", "2"]}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", "kt", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["px", "4"], "-", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "2"]}]}], ")"}]}], "+", 
              RowBox[{"pt", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "5"}], " ", 
                  SuperscriptBox["px", "4"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 SuperscriptBox["py", "4"]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["ky", "2"], " ", "pt", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["px", "2"], "+", 
               SuperscriptBox["py", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"pt", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", 
                  SuperscriptBox["px", "6"]}], "+", 
                 RowBox[{"37", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"47", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "4"]}], "-", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["py", "6"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", "kt", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["px", "6"], "-", 
                 RowBox[{"28", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"49", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "4"]}], "+", 
                 RowBox[{"24", " ", 
                  SuperscriptBox["py", "6"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", "kx", " ", "pt", " ", "px", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["ky", "3"], " ", "pt", " ", "py", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", 
                  SuperscriptBox["px", "6"]}], "+", 
                 RowBox[{"13", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "2"]}], "-", 
                 RowBox[{"65", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "4"]}], "+", 
                 RowBox[{"103", " ", 
                  SuperscriptBox["py", "6"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["ky", "2"], " ", "pt", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "5"}], " ", 
                  SuperscriptBox["px", "8"]}], "+", 
                 RowBox[{"13", " ", 
                  SuperscriptBox["px", "6"], " ", 
                  SuperscriptBox["py", "2"]}], "-", 
                 RowBox[{"123", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "4"]}], "-", 
                 RowBox[{"125", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "6"]}], "+", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["py", "8"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["px", "2"], "+", 
                  SuperscriptBox["py", "2"]}], ")"}], "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6", " ", "kt", " ", 
                  SuperscriptBox["py", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "5"}], " ", 
                    SuperscriptBox["px", "2"]}], "+", 
                    SuperscriptBox["py", "2"]}], ")"}]}], "+", 
                 RowBox[{"pt", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["px", "4"], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["px", "2"], " ", 
                    SuperscriptBox["py", "2"]}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["py", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", "ky", " ", "py", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["px", "2"], "+", 
                  SuperscriptBox["py", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "pt"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["px", "4"], "-", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["px", "2"], " ", 
                    SuperscriptBox["py", "2"]}], "+", 
                    SuperscriptBox["py", "4"]}], ")"}]}], "+", 
                 RowBox[{"kt", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"5", " ", 
                    SuperscriptBox["px", "4"]}], "+", 
                    RowBox[{"64", " ", 
                    SuperscriptBox["px", "2"], " ", 
                    SuperscriptBox["py", "2"]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["py", "4"]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["kx", "2"], " ", "pt", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["ky", "2"], " ", "pt", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["px", "8"], "+", 
                 RowBox[{"298", " ", 
                  SuperscriptBox["px", "6"], " ", 
                  SuperscriptBox["py", "2"]}], "-", 
                 RowBox[{"198", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "4"]}], "+", 
                 RowBox[{"298", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "6"]}], "+", 
                 SuperscriptBox["py", "8"]}], ")"}]}], "-", 
              RowBox[{"2", " ", "ky", " ", "pt", " ", "py", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "16"}], " ", 
                  SuperscriptBox["px", "8"]}], "+", 
                 RowBox[{"125", " ", 
                  SuperscriptBox["px", "6"], " ", 
                  SuperscriptBox["py", "2"]}], "+", 
                 RowBox[{"123", " ", 
                  SuperscriptBox["px", "4"], " ", 
                  SuperscriptBox["py", "4"]}], "-", 
                 RowBox[{"13", " ", 
                  SuperscriptBox["px", "2"], " ", 
                  SuperscriptBox["py", "6"]}], "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["py", "8"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["px", "2"], "+", 
                  SuperscriptBox["py", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "kt", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"24", " ", 
                    SuperscriptBox["px", "6"]}], "+", 
                    RowBox[{"49", " ", 
                    SuperscriptBox["px", "4"], " ", 
                    SuperscriptBox["py", "2"]}], "-", 
                    RowBox[{"28", " ", 
                    SuperscriptBox["px", "2"], " ", 
                    SuperscriptBox["py", "4"]}], "+", 
                    SuperscriptBox["py", "6"]}], ")"}]}], "+", 
                 RowBox[{"pt", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "9"}], " ", 
                    SuperscriptBox["px", "6"]}], "+", 
                    RowBox[{"47", " ", 
                    SuperscriptBox["px", "4"], " ", 
                    SuperscriptBox["py", "2"]}], "+", 
                    RowBox[{"37", " ", 
                    SuperscriptBox["px", "2"], " ", 
                    SuperscriptBox["py", "4"]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["py", "6"]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}], " ", 
         SubsuperscriptBox["D", "2", "2"]}]}], ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{4.00057290453953*^9, 4.001800829049526*^9, 
  4.001801303925255*^9, 4.0018043949675293`*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"64afc516-1530-3045-a79d-47c19e3df01a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", 
  RowBox[{"CoefficientList", "[", 
   RowBox[{
    RowBox[{"Numerator", "[", "CorrA", "]"}], ",", "pt"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{4.0018000198707657`*^9, 4.00180002028763*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"88d8214f-bd61-954d-a564-32a673a7e442"],

Cell[BoxData["11"], "Output",
 CellChangeTimes->{4.0005729194789085`*^9, 4.0018008291759205`*^9, 
  4.0018013103433437`*^9, 4.0018043951416893`*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"586528bd-da58-f54e-aec8-41b32ec5af4e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Removing", " ", "the", " ", "part", " ", "of", " ", "the", " ", 
    "integrand", " ", "odd", " ", "in", " ", "pt", " ", "and", " ", 
    "averaging", " ", "over", " ", "the", " ", "direction", " ", "of", " ", 
    "the", " ", "spatial", " ", "loop", " ", "momentum", " ", 
    RowBox[{
     OverscriptBox["p", "\[RightVector]"], "."}]}], "*)"}], 
  RowBox[{"CorrB", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"CoefficientList", "[", 
               RowBox[{
                RowBox[{"Numerator", "[", "CorrA", "]"}], ",", "pt"}], "]"}], 
              ".", 
              RowBox[{"{", 
               RowBox[{"1", ",", "0", ",", 
                RowBox[{"pt", "^", "2"}], ",", "0", ",", 
                RowBox[{"pt", "^", "4"}], ",", "0", ",", 
                RowBox[{"pt", "^", "6"}], ",", "0", ",", 
                RowBox[{"pt", "^", "8"}], ",", "0", ",", 
                RowBox[{"pt", "^", "10"}]}], "}"}]}], ")"}], "/.", " ", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"px", "\[Rule]", 
               RowBox[{"p", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Exp", "[", 
                    RowBox[{"I", " ", "\[CurlyPhi]"}], "]"}], "+", 
                   RowBox[{"Exp", "[", 
                    RowBox[{
                    RowBox[{"-", "I"}], " ", "\[CurlyPhi]"}], "]"}]}], ")"}], 
                 "/", "2"}]}]}], ",", 
              RowBox[{"py", "\[Rule]", 
               RowBox[{"p", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Exp", "[", 
                    RowBox[{"I", " ", "\[CurlyPhi]"}], "]"}], "-", 
                   RowBox[{"Exp", "[", 
                    RowBox[{
                    RowBox[{"-", "I"}], " ", "\[CurlyPhi]"}], "]"}]}], ")"}], 
                 "/", 
                 RowBox[{"(", 
                  RowBox[{"2", "I"}], ")"}]}]}]}]}], "}"}]}], ",", 
           RowBox[{"Exp", "[", 
            RowBox[{"I", " ", "\[CurlyPhi]"}], "]"}], ",", "0"}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{"Denominator", "[", 
           RowBox[{"CorrA", "/.", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"px", "^", "2"}], "+", 
               RowBox[{"py", "^", "2"}]}], ")"}], "\[Rule]", 
             RowBox[{"p", "^", "2"}]}]}], "]"}], ")"}]}], ")"}], "/.", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"kt", "\[Rule]", 
          RowBox[{
           RowBox[{"s", "^", "2"}], "kt"}]}], ",", 
         RowBox[{"kx", "\[Rule]", 
          RowBox[{"s", " ", "kx"}]}], ",", 
         RowBox[{"ky", "\[Rule]", 
          RowBox[{"s", " ", "ky"}]}]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", "kt", ",", "kx", ",", "ky"}], "}"}], ",", 
      "FullSimplify"}], "]"}], "/.", " ", 
    RowBox[{"{", 
     RowBox[{"s", "\[Rule]", "1"}], "}"}]}]}]}]], "Input",
 CellChangeTimes->{{4.001800024794483*^9, 4.0018000380272846`*^9}, {
   4.001800083258642*^9, 4.0018001422473793`*^9}, 4.0018001805657597`*^9, {
   4.0018021035344334`*^9, 4.0018021036142864`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"a71a59e4-d039-2247-ba3b-6c2268e9518f"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["p", "4"], " ", 
    SubscriptBox["D", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "6"}], " ", 
       SuperscriptBox["pt", "2"], " ", 
       SubscriptBox["D", "1"]}], "+", 
      RowBox[{
       SuperscriptBox["p", "4"], " ", 
       SubscriptBox["D", "2"]}]}], ")"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["pt", "2"], " ", 
        SubscriptBox["D", "1"]}], "+", 
       RowBox[{
        SuperscriptBox["p", "4"], " ", 
        SubscriptBox["D", "2"]}]}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["kt", "2"], " ", 
    SubscriptBox["D", "1"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"16", " ", 
       SuperscriptBox["pt", "6"], " ", "\[Xi]", " ", 
       SubsuperscriptBox["D", "1", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["p", "12"], " ", "\[Xi]", " ", 
       SubsuperscriptBox["D", "2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[Xi]"}], "+", 
         RowBox[{"5", " ", 
          SubscriptBox["D", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["p", "8"], " ", 
       SuperscriptBox["pt", "2"], " ", 
       SubscriptBox["D", "1"], " ", 
       SubscriptBox["D", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["\[Xi]", "2"]}], "-", 
         RowBox[{"40", " ", "\[Xi]", " ", 
          SubscriptBox["D", "2"]}], "+", 
         RowBox[{"3", " ", 
          SubsuperscriptBox["D", "2", "2"]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["p", "4"], " ", 
       SuperscriptBox["pt", "4"], " ", 
       SubsuperscriptBox["D", "1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"24", " ", 
          SuperscriptBox["\[Xi]", "2"]}], "-", 
         RowBox[{"14", " ", "\[Xi]", " ", 
          SubscriptBox["D", "2"]}], "+", 
         RowBox[{"3", " ", 
          SubsuperscriptBox["D", "2", "2"]}]}], ")"}]}]}], ")"}]}], 
   RowBox[{"2", " ", "\[Xi]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["pt", "2"], " ", 
        SubscriptBox["D", "1"]}], "+", 
       RowBox[{
        SuperscriptBox["p", "4"], " ", 
        SubscriptBox["D", "2"]}]}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["kx", "2"], " ", 
    SuperscriptBox["p", "2"], " ", 
    SuperscriptBox["pt", "2"], " ", 
    SubscriptBox["D", "1"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["p", "8"], " ", "\[Xi]", " ", 
       SubsuperscriptBox["D", "2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", " ", "\[Xi]"}], "+", 
         RowBox[{"17", " ", 
          SubscriptBox["D", "2"]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["pt", "4"], " ", 
       SubsuperscriptBox["D", "1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], " ", 
          SuperscriptBox["\[Xi]", "2"]}], "+", 
         RowBox[{"17", " ", "\[Xi]", " ", 
          SubscriptBox["D", "2"]}], "+", 
         RowBox[{"2", " ", 
          SubsuperscriptBox["D", "2", "2"]}]}], ")"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["p", "4"], " ", 
       SuperscriptBox["pt", "2"], " ", 
       SubscriptBox["D", "1"], " ", 
       SubscriptBox["D", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", " ", 
          SuperscriptBox["\[Xi]", "2"]}], "-", 
         RowBox[{"3", " ", "\[Xi]", " ", 
          SubscriptBox["D", "2"]}], "+", 
         RowBox[{"4", " ", 
          SubsuperscriptBox["D", "2", "2"]}]}], ")"}]}]}], ")"}]}], 
   RowBox[{"2", " ", "\[Xi]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["pt", "2"], " ", 
        SubscriptBox["D", "1"]}], "+", 
       RowBox[{
        SuperscriptBox["p", "4"], " ", 
        SubscriptBox["D", "2"]}]}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["ky", "2"], " ", 
    SuperscriptBox["p", "2"], " ", 
    SuperscriptBox["pt", "2"], " ", 
    SubscriptBox["D", "1"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["p", "8"], " ", "\[Xi]", " ", 
       SubsuperscriptBox["D", "2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", " ", "\[Xi]"}], "+", 
         RowBox[{"17", " ", 
          SubscriptBox["D", "2"]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["pt", "4"], " ", 
       SubsuperscriptBox["D", "1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], " ", 
          SuperscriptBox["\[Xi]", "2"]}], "+", 
         RowBox[{"17", " ", "\[Xi]", " ", 
          SubscriptBox["D", "2"]}], "+", 
         RowBox[{"2", " ", 
          SubsuperscriptBox["D", "2", "2"]}]}], ")"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["p", "4"], " ", 
       SuperscriptBox["pt", "2"], " ", 
       SubscriptBox["D", "1"], " ", 
       SubscriptBox["D", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", " ", 
          SuperscriptBox["\[Xi]", "2"]}], "-", 
         RowBox[{"3", " ", "\[Xi]", " ", 
          SubscriptBox["D", "2"]}], "+", 
         RowBox[{"4", " ", 
          SubsuperscriptBox["D", "2", "2"]}]}], ")"}]}]}], ")"}]}], 
   RowBox[{"2", " ", "\[Xi]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["pt", "2"], " ", 
        SubscriptBox["D", "1"]}], "+", 
       RowBox[{
        SuperscriptBox["p", "4"], " ", 
        SubscriptBox["D", "2"]}]}], ")"}], "4"]}]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"16", " ", "\[Xi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["pt", "2"], " ", 
         SubscriptBox["D", "1"]}], "+", 
        RowBox[{
         SuperscriptBox["p", "4"], " ", 
         SubscriptBox["D", "2"]}]}], ")"}], "6"]}]], 
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["kx", "2"], " ", 
    SuperscriptBox["ky", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"128", " ", 
       SuperscriptBox["pt", "10"], " ", 
       SubsuperscriptBox["D", "1", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["\[Xi]", "2"]}], "-", 
         SubsuperscriptBox["D", "2", "2"]}], ")"}]}], "-", 
      RowBox[{"10", " ", 
       SuperscriptBox["p", "16"], " ", 
       SuperscriptBox["pt", "2"], " ", 
       SubscriptBox["D", "1"], " ", 
       SubsuperscriptBox["D", "2", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"300", " ", 
          SuperscriptBox["\[Xi]", "2"]}], "+", 
         RowBox[{"40", " ", "\[Xi]", " ", 
          SubscriptBox["D", "2"]}], "+", 
         RowBox[{"3", " ", 
          SubsuperscriptBox["D", "2", "2"]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["p", "20"], " ", 
       SubsuperscriptBox["D", "2", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"36", " ", 
          SuperscriptBox["\[Xi]", "2"]}], "+", 
         RowBox[{"48", " ", "\[Xi]", " ", 
          SubscriptBox["D", "2"]}], "+", 
         RowBox[{"17", " ", 
          SubsuperscriptBox["D", "2", "2"]}]}], ")"}]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["p", "4"], " ", 
       SuperscriptBox["pt", "8"], " ", 
       SubsuperscriptBox["D", "1", "4"], " ", 
       SubscriptBox["D", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"516", " ", 
          SuperscriptBox["\[Xi]", "2"]}], "-", 
         RowBox[{"572", " ", "\[Xi]", " ", 
          SubscriptBox["D", "2"]}], "+", 
         RowBox[{"21", " ", 
          SubsuperscriptBox["D", "2", "2"]}]}], ")"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["p", "8"], " ", 
       SuperscriptBox["pt", "6"], " ", 
       SubsuperscriptBox["D", "1", "3"], " ", 
       SubsuperscriptBox["D", "2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3612", " ", 
          SuperscriptBox["\[Xi]", "2"]}], "-", 
         RowBox[{"2424", " ", "\[Xi]", " ", 
          SubscriptBox["D", "2"]}], "+", 
         RowBox[{"167", " ", 
          SubsuperscriptBox["D", "2", "2"]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["p", "12"], " ", 
       SuperscriptBox["pt", "4"], " ", 
       SubsuperscriptBox["D", "1", "2"], " ", 
       SubsuperscriptBox["D", "2", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1204"}], " ", 
          SuperscriptBox["\[Xi]", "2"]}], "+", 
         RowBox[{"1128", " ", "\[Xi]", " ", 
          SubscriptBox["D", "2"]}], "+", 
         RowBox[{"307", " ", 
          SubsuperscriptBox["D", "2", "2"]}]}], ")"}]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"32", " ", "\[Xi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["pt", "2"], " ", 
         SubscriptBox["D", "1"]}], "+", 
        RowBox[{
         SuperscriptBox["p", "4"], " ", 
         SubscriptBox["D", "2"]}]}], ")"}], "6"]}]], 
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["kx", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"32", " ", 
       SuperscriptBox["p", "4"], " ", 
       SuperscriptBox["pt", "8"], " ", 
       SubsuperscriptBox["D", "1", "4"], " ", 
       SubscriptBox["D", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"588", " ", 
          SuperscriptBox["\[Xi]", "2"]}], "-", 
         RowBox[{"476", " ", "\[Xi]", " ", 
          SubscriptBox["D", "2"]}], "+", 
         RowBox[{"15", " ", 
          SubsuperscriptBox["D", "2", "2"]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["p", "20"], " ", 
       SubsuperscriptBox["D", "2", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"100", " ", 
          SuperscriptBox["\[Xi]", "2"]}], "+", 
         RowBox[{"80", " ", "\[Xi]", " ", 
          SubscriptBox["D", "2"]}], "+", 
         RowBox[{"17", " ", 
          SubsuperscriptBox["D", "2", "2"]}]}], ")"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["p", "16"], " ", 
       SuperscriptBox["pt", "2"], " ", 
       SubscriptBox["D", "1"], " ", 
       SubsuperscriptBox["D", "2", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "292"}], " ", 
          SuperscriptBox["\[Xi]", "2"]}], "-", 
         RowBox[{"184", " ", "\[Xi]", " ", 
          SubscriptBox["D", "2"]}], "+", 
         RowBox[{"47", " ", 
          SubsuperscriptBox["D", "2", "2"]}]}], ")"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["p", "8"], " ", 
       SuperscriptBox["pt", "6"], " ", 
       SubsuperscriptBox["D", "1", "3"], " ", 
       SubsuperscriptBox["D", "2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3308", " ", 
          SuperscriptBox["\[Xi]", "2"]}], "-", 
         RowBox[{"2776", " ", "\[Xi]", " ", 
          SubscriptBox["D", "2"]}], "+", 
         RowBox[{"219", " ", 
          SubsuperscriptBox["D", "2", "2"]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["p", "12"], " ", 
       SuperscriptBox["pt", "4"], " ", 
       SubsuperscriptBox["D", "1", "2"], " ", 
       SubsuperscriptBox["D", "2", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"956", " ", 
          SuperscriptBox["\[Xi]", "2"]}], "-", 
         RowBox[{"1848", " ", "\[Xi]", " ", 
          SubscriptBox["D", "2"]}], "+", 
         RowBox[{"751", " ", 
          SubsuperscriptBox["D", "2", "2"]}]}], ")"}]}], "+", 
      RowBox[{"128", " ", 
       SuperscriptBox["pt", "10"], " ", 
       SubsuperscriptBox["D", "1", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["\[Xi]", "2"]}], "-", 
         RowBox[{
          SubscriptBox["D", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", "\[Xi]"}], "+", 
            SubscriptBox["D", "2"]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"32", " ", "\[Xi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["pt", "2"], " ", 
         SubscriptBox["D", "1"]}], "+", 
        RowBox[{
         SuperscriptBox["p", "4"], " ", 
         SubscriptBox["D", "2"]}]}], ")"}], "6"]}]], 
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["ky", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"32", " ", 
       SuperscriptBox["p", "4"], " ", 
       SuperscriptBox["pt", "8"], " ", 
       SubsuperscriptBox["D", "1", "4"], " ", 
       SubscriptBox["D", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"588", " ", 
          SuperscriptBox["\[Xi]", "2"]}], "-", 
         RowBox[{"476", " ", "\[Xi]", " ", 
          SubscriptBox["D", "2"]}], "+", 
         RowBox[{"15", " ", 
          SubsuperscriptBox["D", "2", "2"]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["p", "20"], " ", 
       SubsuperscriptBox["D", "2", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"100", " ", 
          SuperscriptBox["\[Xi]", "2"]}], "+", 
         RowBox[{"80", " ", "\[Xi]", " ", 
          SubscriptBox["D", "2"]}], "+", 
         RowBox[{"17", " ", 
          SubsuperscriptBox["D", "2", "2"]}]}], ")"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["p", "16"], " ", 
       SuperscriptBox["pt", "2"], " ", 
       SubscriptBox["D", "1"], " ", 
       SubsuperscriptBox["D", "2", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "292"}], " ", 
          SuperscriptBox["\[Xi]", "2"]}], "-", 
         RowBox[{"184", " ", "\[Xi]", " ", 
          SubscriptBox["D", "2"]}], "+", 
         RowBox[{"47", " ", 
          SubsuperscriptBox["D", "2", "2"]}]}], ")"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["p", "8"], " ", 
       SuperscriptBox["pt", "6"], " ", 
       SubsuperscriptBox["D", "1", "3"], " ", 
       SubsuperscriptBox["D", "2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3308", " ", 
          SuperscriptBox["\[Xi]", "2"]}], "-", 
         RowBox[{"2776", " ", "\[Xi]", " ", 
          SubscriptBox["D", "2"]}], "+", 
         RowBox[{"219", " ", 
          SubsuperscriptBox["D", "2", "2"]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["p", "12"], " ", 
       SuperscriptBox["pt", "4"], " ", 
       SubsuperscriptBox["D", "1", "2"], " ", 
       SubsuperscriptBox["D", "2", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"956", " ", 
          SuperscriptBox["\[Xi]", "2"]}], "-", 
         RowBox[{"1848", " ", "\[Xi]", " ", 
          SubscriptBox["D", "2"]}], "+", 
         RowBox[{"751", " ", 
          SubsuperscriptBox["D", "2", "2"]}]}], ")"}]}], "+", 
      RowBox[{"128", " ", 
       SuperscriptBox["pt", "10"], " ", 
       SubsuperscriptBox["D", "1", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["\[Xi]", "2"]}], "-", 
         RowBox[{
          SubscriptBox["D", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", "\[Xi]"}], "+", 
            SubscriptBox["D", "2"]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{4.0018013199537354`*^9, 4.001804400738777*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"accc8629-cc57-cc47-a8c6-927c1a6c2e4c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Wick", " ", "rotating", " ", "in", " ", 
    RowBox[{"pt", "."}]}], "*)"}], 
  RowBox[{
   RowBox[{"CorrC", ":=", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"I", " ", "CorrB"}], "/.", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"pt", "\[Rule]", 
           RowBox[{"I", " ", "pt"}]}], ",", 
          RowBox[{"kt", "\[Rule]", 
           RowBox[{
            RowBox[{"s", "^", "2"}], "kt"}]}], ",", 
          RowBox[{"kx", "\[Rule]", 
           RowBox[{"s", " ", "kx"}]}], ",", 
          RowBox[{"ky", "\[Rule]", 
           RowBox[{"s", " ", "ky"}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"s", ",", "kt", ",", "kx", ",", "ky"}], "}"}], ",", 
       "Simplify"}], "]"}], "/.", " ", 
     RowBox[{"{", 
      RowBox[{"s", "\[Rule]", "1"}], "}"}]}]}], ";", "CorrC"}]}]], "Input",
 CellChangeTimes->{{4.001800057002285*^9, 4.0018000633450184`*^9}, {
  4.001800210647993*^9, 4.001800218951397*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"803f9ad1-a2b5-f347-ac3c-492c75b47f75"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["p", "4"], " ", 
     SubscriptBox["D", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", 
        SuperscriptBox["pt", "2"], " ", 
        SubscriptBox["D", "1"]}], "+", 
       RowBox[{
        SuperscriptBox["p", "4"], " ", 
        SubscriptBox["D", "2"]}]}], ")"}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["pt", "2"], " ", 
         SubscriptBox["D", "1"]}], "+", 
        RowBox[{
         SuperscriptBox["p", "4"], " ", 
         SubscriptBox["D", "2"]}]}], ")"}], "2"]}]]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["kt", "2"], " ", 
    SubscriptBox["D", "1"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"16", " ", 
       SuperscriptBox["pt", "6"], " ", "\[Xi]", " ", 
       SubsuperscriptBox["D", "1", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["p", "12"], " ", "\[Xi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "\[Xi]"}], "-", 
         RowBox[{"5", " ", 
          SubscriptBox["D", "2"]}]}], ")"}], " ", 
       SubsuperscriptBox["D", "2", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["p", "8"], " ", 
       SuperscriptBox["pt", "2"], " ", 
       SubscriptBox["D", "1"], " ", 
       SubscriptBox["D", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["\[Xi]", "2"]}], "-", 
         RowBox[{"40", " ", "\[Xi]", " ", 
          SubscriptBox["D", "2"]}], "+", 
         RowBox[{"3", " ", 
          SubsuperscriptBox["D", "2", "2"]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["p", "4"], " ", 
       SuperscriptBox["pt", "4"], " ", 
       SubsuperscriptBox["D", "1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"24", " ", 
          SuperscriptBox["\[Xi]", "2"]}], "-", 
         RowBox[{"14", " ", "\[Xi]", " ", 
          SubscriptBox["D", "2"]}], "+", 
         RowBox[{"3", " ", 
          SubsuperscriptBox["D", "2", "2"]}]}], ")"}]}]}], ")"}]}], 
   RowBox[{"2", " ", "\[Xi]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["pt", "2"], " ", 
        SubscriptBox["D", "1"]}], "+", 
       RowBox[{
        SuperscriptBox["p", "4"], " ", 
        SubscriptBox["D", "2"]}]}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["kx", "2"], " ", 
    SuperscriptBox["p", "2"], " ", 
    SuperscriptBox["pt", "2"], " ", 
    SubscriptBox["D", "1"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["p", "8"], " ", "\[Xi]", " ", 
       SubsuperscriptBox["D", "2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", " ", "\[Xi]"}], "+", 
         RowBox[{"17", " ", 
          SubscriptBox["D", "2"]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["pt", "4"], " ", 
       SubsuperscriptBox["D", "1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], " ", 
          SuperscriptBox["\[Xi]", "2"]}], "+", 
         RowBox[{"17", " ", "\[Xi]", " ", 
          SubscriptBox["D", "2"]}], "+", 
         RowBox[{"2", " ", 
          SubsuperscriptBox["D", "2", "2"]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["p", "4"], " ", 
       SuperscriptBox["pt", "2"], " ", 
       SubscriptBox["D", "1"], " ", 
       SubscriptBox["D", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", " ", 
          SuperscriptBox["\[Xi]", "2"]}], "-", 
         RowBox[{"3", " ", "\[Xi]", " ", 
          SubscriptBox["D", "2"]}], "+", 
         RowBox[{"4", " ", 
          SubsuperscriptBox["D", "2", "2"]}]}], ")"}]}]}], ")"}]}], 
   RowBox[{"2", " ", "\[Xi]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["pt", "2"], " ", 
        SubscriptBox["D", "1"]}], "+", 
       RowBox[{
        SuperscriptBox["p", "4"], " ", 
        SubscriptBox["D", "2"]}]}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["ky", "2"], " ", 
    SuperscriptBox["p", "2"], " ", 
    SuperscriptBox["pt", "2"], " ", 
    SubscriptBox["D", "1"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["p", "8"], " ", "\[Xi]", " ", 
       SubsuperscriptBox["D", "2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", " ", "\[Xi]"}], "+", 
         RowBox[{"17", " ", 
          SubscriptBox["D", "2"]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["pt", "4"], " ", 
       SubsuperscriptBox["D", "1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], " ", 
          SuperscriptBox["\[Xi]", "2"]}], "+", 
         RowBox[{"17", " ", "\[Xi]", " ", 
          SubscriptBox["D", "2"]}], "+", 
         RowBox[{"2", " ", 
          SubsuperscriptBox["D", "2", "2"]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["p", "4"], " ", 
       SuperscriptBox["pt", "2"], " ", 
       SubscriptBox["D", "1"], " ", 
       SubscriptBox["D", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", " ", 
          SuperscriptBox["\[Xi]", "2"]}], "-", 
         RowBox[{"3", " ", "\[Xi]", " ", 
          SubscriptBox["D", "2"]}], "+", 
         RowBox[{"4", " ", 
          SubsuperscriptBox["D", "2", "2"]}]}], ")"}]}]}], ")"}]}], 
   RowBox[{"2", " ", "\[Xi]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["pt", "2"], " ", 
        SubscriptBox["D", "1"]}], "+", 
       RowBox[{
        SuperscriptBox["p", "4"], " ", 
        SubscriptBox["D", "2"]}]}], ")"}], "4"]}]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"16", " ", "\[Xi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["pt", "2"], " ", 
         SubscriptBox["D", "1"]}], "+", 
        RowBox[{
         SuperscriptBox["p", "4"], " ", 
         SubscriptBox["D", "2"]}]}], ")"}], "6"]}]], 
   RowBox[{
    SuperscriptBox["kx", "2"], " ", 
    SuperscriptBox["ky", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"128", " ", 
       SuperscriptBox["pt", "10"], " ", 
       SubsuperscriptBox["D", "1", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["\[Xi]", "2"]}], "-", 
         SubsuperscriptBox["D", "2", "2"]}], ")"}]}], "-", 
      RowBox[{"10", " ", 
       SuperscriptBox["p", "16"], " ", 
       SuperscriptBox["pt", "2"], " ", 
       SubscriptBox["D", "1"], " ", 
       SubsuperscriptBox["D", "2", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"300", " ", 
          SuperscriptBox["\[Xi]", "2"]}], "+", 
         RowBox[{"40", " ", "\[Xi]", " ", 
          SubscriptBox["D", "2"]}], "+", 
         RowBox[{"3", " ", 
          SubsuperscriptBox["D", "2", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["p", "20"], " ", 
       SubsuperscriptBox["D", "2", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"36", " ", 
          SuperscriptBox["\[Xi]", "2"]}], "+", 
         RowBox[{"48", " ", "\[Xi]", " ", 
          SubscriptBox["D", "2"]}], "+", 
         RowBox[{"17", " ", 
          SubsuperscriptBox["D", "2", "2"]}]}], ")"}]}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["p", "4"], " ", 
       SuperscriptBox["pt", "8"], " ", 
       SubsuperscriptBox["D", "1", "4"], " ", 
       SubscriptBox["D", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"516", " ", 
          SuperscriptBox["\[Xi]", "2"]}], "-", 
         RowBox[{"572", " ", "\[Xi]", " ", 
          SubscriptBox["D", "2"]}], "+", 
         RowBox[{"21", " ", 
          SubsuperscriptBox["D", "2", "2"]}]}], ")"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["p", "8"], " ", 
       SuperscriptBox["pt", "6"], " ", 
       SubsuperscriptBox["D", "1", "3"], " ", 
       SubsuperscriptBox["D", "2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3612", " ", 
          SuperscriptBox["\[Xi]", "2"]}], "-", 
         RowBox[{"2424", " ", "\[Xi]", " ", 
          SubscriptBox["D", "2"]}], "+", 
         RowBox[{"167", " ", 
          SubsuperscriptBox["D", "2", "2"]}]}], ")"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["p", "12"], " ", 
       SuperscriptBox["pt", "4"], " ", 
       SubsuperscriptBox["D", "1", "2"], " ", 
       SubsuperscriptBox["D", "2", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1204"}], " ", 
          SuperscriptBox["\[Xi]", "2"]}], "+", 
         RowBox[{"1128", " ", "\[Xi]", " ", 
          SubscriptBox["D", "2"]}], "+", 
         RowBox[{"307", " ", 
          SubsuperscriptBox["D", "2", "2"]}]}], ")"}]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"32", " ", "\[Xi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["pt", "2"], " ", 
         SubscriptBox["D", "1"]}], "+", 
        RowBox[{
         SuperscriptBox["p", "4"], " ", 
         SubscriptBox["D", "2"]}]}], ")"}], "6"]}]], 
   RowBox[{
    SuperscriptBox["kx", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"128", " ", 
       SuperscriptBox["pt", "10"], " ", 
       SubsuperscriptBox["D", "1", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["\[Xi]", "2"]}], "-", 
         RowBox[{"16", " ", "\[Xi]", " ", 
          SubscriptBox["D", "2"]}], "-", 
         SubsuperscriptBox["D", "2", "2"]}], ")"}]}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["p", "4"], " ", 
       SuperscriptBox["pt", "8"], " ", 
       SubsuperscriptBox["D", "1", "4"], " ", 
       SubscriptBox["D", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"588", " ", 
          SuperscriptBox["\[Xi]", "2"]}], "-", 
         RowBox[{"476", " ", "\[Xi]", " ", 
          SubscriptBox["D", "2"]}], "+", 
         RowBox[{"15", " ", 
          SubsuperscriptBox["D", "2", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["p", "20"], " ", 
       SubsuperscriptBox["D", "2", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"100", " ", 
          SuperscriptBox["\[Xi]", "2"]}], "+", 
         RowBox[{"80", " ", "\[Xi]", " ", 
          SubscriptBox["D", "2"]}], "+", 
         RowBox[{"17", " ", 
          SubsuperscriptBox["D", "2", "2"]}]}], ")"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["p", "16"], " ", 
       SuperscriptBox["pt", "2"], " ", 
       SubscriptBox["D", "1"], " ", 
       SubsuperscriptBox["D", "2", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "292"}], " ", 
          SuperscriptBox["\[Xi]", "2"]}], "-", 
         RowBox[{"184", " ", "\[Xi]", " ", 
          SubscriptBox["D", "2"]}], "+", 
         RowBox[{"47", " ", 
          SubsuperscriptBox["D", "2", "2"]}]}], ")"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["p", "8"], " ", 
       SuperscriptBox["pt", "6"], " ", 
       SubsuperscriptBox["D", "1", "3"], " ", 
       SubsuperscriptBox["D", "2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3308", " ", 
          SuperscriptBox["\[Xi]", "2"]}], "-", 
         RowBox[{"2776", " ", "\[Xi]", " ", 
          SubscriptBox["D", "2"]}], "+", 
         RowBox[{"219", " ", 
          SubsuperscriptBox["D", "2", "2"]}]}], ")"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["p", "12"], " ", 
       SuperscriptBox["pt", "4"], " ", 
       SubsuperscriptBox["D", "1", "2"], " ", 
       SubsuperscriptBox["D", "2", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"956", " ", 
          SuperscriptBox["\[Xi]", "2"]}], "-", 
         RowBox[{"1848", " ", "\[Xi]", " ", 
          SubscriptBox["D", "2"]}], "+", 
         RowBox[{"751", " ", 
          SubsuperscriptBox["D", "2", "2"]}]}], ")"}]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"32", " ", "\[Xi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["pt", "2"], " ", 
         SubscriptBox["D", "1"]}], "+", 
        RowBox[{
         SuperscriptBox["p", "4"], " ", 
         SubscriptBox["D", "2"]}]}], ")"}], "6"]}]], 
   RowBox[{
    SuperscriptBox["ky", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"128", " ", 
       SuperscriptBox["pt", "10"], " ", 
       SubsuperscriptBox["D", "1", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["\[Xi]", "2"]}], "-", 
         RowBox[{"16", " ", "\[Xi]", " ", 
          SubscriptBox["D", "2"]}], "-", 
         SubsuperscriptBox["D", "2", "2"]}], ")"}]}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["p", "4"], " ", 
       SuperscriptBox["pt", "8"], " ", 
       SubsuperscriptBox["D", "1", "4"], " ", 
       SubscriptBox["D", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"588", " ", 
          SuperscriptBox["\[Xi]", "2"]}], "-", 
         RowBox[{"476", " ", "\[Xi]", " ", 
          SubscriptBox["D", "2"]}], "+", 
         RowBox[{"15", " ", 
          SubsuperscriptBox["D", "2", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["p", "20"], " ", 
       SubsuperscriptBox["D", "2", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"100", " ", 
          SuperscriptBox["\[Xi]", "2"]}], "+", 
         RowBox[{"80", " ", "\[Xi]", " ", 
          SubscriptBox["D", "2"]}], "+", 
         RowBox[{"17", " ", 
          SubsuperscriptBox["D", "2", "2"]}]}], ")"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["p", "16"], " ", 
       SuperscriptBox["pt", "2"], " ", 
       SubscriptBox["D", "1"], " ", 
       SubsuperscriptBox["D", "2", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "292"}], " ", 
          SuperscriptBox["\[Xi]", "2"]}], "-", 
         RowBox[{"184", " ", "\[Xi]", " ", 
          SubscriptBox["D", "2"]}], "+", 
         RowBox[{"47", " ", 
          SubsuperscriptBox["D", "2", "2"]}]}], ")"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["p", "8"], " ", 
       SuperscriptBox["pt", "6"], " ", 
       SubsuperscriptBox["D", "1", "3"], " ", 
       SubsuperscriptBox["D", "2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3308", " ", 
          SuperscriptBox["\[Xi]", "2"]}], "-", 
         RowBox[{"2776", " ", "\[Xi]", " ", 
          SubscriptBox["D", "2"]}], "+", 
         RowBox[{"219", " ", 
          SubsuperscriptBox["D", "2", "2"]}]}], ")"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["p", "12"], " ", 
       SuperscriptBox["pt", "4"], " ", 
       SubsuperscriptBox["D", "1", "2"], " ", 
       SubsuperscriptBox["D", "2", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"956", " ", 
          SuperscriptBox["\[Xi]", "2"]}], "-", 
         RowBox[{"1848", " ", "\[Xi]", " ", 
          SubscriptBox["D", "2"]}], "+", 
         RowBox[{"751", " ", 
          SubsuperscriptBox["D", "2", "2"]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{4.000572926735304*^9, 4.001801327924076*^9, 
  4.001804400948784*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"0a786193-c749-2c49-81ac-0e68c2cd9c35"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Integrating", " ", "over", " ", 
    RowBox[{"pt", "."}]}], "*)"}], 
  RowBox[{"ptIntegral", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "/", 
        RowBox[{"(", 
         RowBox[{"2", "Pi"}], ")"}]}], ")"}], "CorrC"}], ",", 
     RowBox[{"{", 
      RowBox[{"pt", ",", "0", ",", "Infinity"}], "}"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["D", "1"], ">", "0"}], ",", 
        RowBox[{
         SubscriptBox["D", "2"], ">", "0"}], ",", 
        RowBox[{"p", ">", "0"}]}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{4.0018000694858627`*^9, 4.0018000698041*^9}, {
  4.0018002275959034`*^9, 4.0018002331600723`*^9}, {4.0018006025020638`*^9, 
  4.001800607958788*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"fd53d0f9-a0e3-904f-bbe2-6757d640f8b5"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"4", " ", "\[Xi]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["kx", "2"], "+", 
          SuperscriptBox["ky", "2"]}], ")"}], " ", 
        SuperscriptBox["p", "2"], " ", "\[Xi]"}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["kt", "2"], " ", 
        SubscriptBox["D", "1"]}]}], ")"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["kx", "2"], "-", 
          SuperscriptBox["ky", "2"]}], ")"}], "2"], "-", 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["kx", "2"], "+", 
          SuperscriptBox["ky", "2"]}], ")"}], " ", 
        SuperscriptBox["p", "2"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["p", "4"]}]}], ")"}], " ", "\[Xi]", " ", 
     SubscriptBox["D", "2"]}], "+", 
    RowBox[{"9", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["kx", "2"], "+", 
       SuperscriptBox["ky", "2"]}], ")"}], " ", 
     SuperscriptBox["p", "2"], " ", 
     SubsuperscriptBox["D", "2", "2"]}]}], 
   RowBox[{"64", " ", 
    SqrtBox["2"], " ", 
    SuperscriptBox["p", "2"], " ", "\[Xi]", " ", 
    SqrtBox[
     RowBox[{
      SubscriptBox["D", "1"], " ", 
      SubscriptBox["D", "2"]}]]}]]}]], "Output",
 CellChangeTimes->{4.000572935432684*^9, 4.0018013415435066`*^9, 
  4.001804408603121*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"076ad8a3-1ff2-164f-8564-c5984d185fda"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Throwing", " ", "out", " ", "UV", " ", "power"}], "-", 
    RowBox[{
    "law", " ", "divergences", " ", "according", " ", "to", " ", 
     "dimensional", " ", "regularization", " ", "and", " ", "focusing", " ", 
     "only", " ", "on", " ", "the", " ", "coefficient", " ", "of", " ", "the",
      " ", "logarithm", " ", "needed", " ", "for", " ", "the", " ", "beta", " ", 
     RowBox[{"function", ".", " ", "Note"}], " ", "that", " ", "we", " ", 
     "take", " ", "the", " ", "coefficient", " ", "of", " ", 
     RowBox[{"1", "/", 
      RowBox[{"p", "^", "2"}]}], " ", "because", " ", "we", " ", "have", " ", 
     "not", " ", "multiplied", " ", "the", " ", "integrand", " ", "of", " ", 
     "the", " ", "magnitude", " ", "p", " ", "of", " ", 
     OverscriptBox["p", "\[RightVector]"], " ", "by", " ", "the", " ", "p", " ",
      "appearing", " ", "in", " ", "p", " ", 
     RowBox[{"dp", ".", " ", "We"}], " ", "also", " ", "divide", " ", "by", " ",
      "2", "\[Pi]", " ", "because", " ", 
     RowBox[{"dp", "/", "2"}], 
     RowBox[{"\[Pi]", "."}]}]}], "*)"}], 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"ptIntegral", ",", "p", ",", 
      RowBox[{"-", "2"}]}], "]"}], "]"}], "/", 
   RowBox[{"(", 
    RowBox[{"2", " ", "Pi"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{4.000572967053816*^9, 4.000573055176401*^9}, {
   4.0018002473013287`*^9, 4.0018004312212048`*^9}, 4.0018006153920403`*^9},
 CellLabel->"In[37]:=",ExpressionUUID->"0df4d12a-f4fd-f640-b3b5-be37c92e6927"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{
    RowBox[{"-", "7"}], " ", 
    SuperscriptBox["kt", "2"], " ", 
    SubscriptBox["D", "1"]}], "+", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["kx", "2"], "-", 
       SuperscriptBox["ky", "2"]}], ")"}], "2"], " ", 
    SubscriptBox["D", "2"]}]}], 
  RowBox[{"32", " ", 
   SqrtBox["2"], " ", "\[Pi]", " ", 
   SqrtBox[
    RowBox[{
     SubscriptBox["D", "1"], " ", 
     SubscriptBox["D", "2"]}]]}]]], "Output",
 CellChangeTimes->{{4.0005729991467075`*^9, 4.000573020360752*^9}, 
   4.0005730569670086`*^9, 4.001801357359318*^9, 4.0018044089041557`*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"89a339d8-389a-7b43-bae8-1446a2c2de5a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Recovering", " ", "the", " ", "expression", " ", "in", " ", "terms", " ",
      "of", " ", "the", " ", "couplings", " ", 
     SubscriptBox["C", "1"], " ", "and", " ", 
     SubscriptBox["C", "2"]}], ",", " ", 
    RowBox[{
     RowBox[{
     "we", " ", "obtain", " ", "the", " ", "coefficient", " ", "of", " ", 
      "the", " ", "logarithm", " ", "used", " ", "on", " ", "the", " ", 
      "right"}], "-", 
     RowBox[{"hand", " ", "side", " ", "of", " ", 
      RowBox[{"Eq", ".", " ", 
       RowBox[{"(", "18", ")"}], "."}]}]}]}], "*)"}], 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "7"}], " ", 
         SuperscriptBox["kt", "2"], " ", 
         SubscriptBox["D", "1"]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["kx", "2"], "-", 
            SuperscriptBox["ky", "2"]}], ")"}], "2"], " ", 
         SubscriptBox["D", "2"]}]}], 
       RowBox[{"32", " ", 
        SqrtBox["2"], " ", "\[Pi]", " ", 
        SqrtBox[
         RowBox[{
          SubscriptBox["D", "1"], " ", 
          SubscriptBox["D", "2"]}]]}]], ")"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["D", "1"], "->", 
        RowBox[{"1", "/", 
         RowBox[{
          SubscriptBox["C", "1"], "^", "2"}]}]}], ",", 
       RowBox[{
        SubscriptBox["D", "2"], "->", 
        RowBox[{"1", "/", 
         RowBox[{
          SubscriptBox["C", "2"], "^", "2"}]}]}]}], "}"}]}], ",", "kt", ",", 
    "PowerExpand"}], "]"}]}]], "Input",
 CellChangeTimes->{{4.0010927524112644`*^9, 4.001092935181532*^9}, {
  4.001800460992697*^9, 4.001800479221548*^9}, {4.0018041499550877`*^9, 
  4.001804166213064*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"15cbba26-5836-484e-bda7-8c92f388ffd7"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["kx", "2"], "-", 
       SuperscriptBox["ky", "2"]}], ")"}], "2"], " ", 
    SubscriptBox["C", "1"]}], 
   RowBox[{"32", " ", 
    SqrtBox["2"], " ", "\[Pi]", " ", 
    SubscriptBox["C", "2"]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["kt", "2"], " ", 
    SubscriptBox["C", "2"]}], 
   RowBox[{"32", " ", 
    SqrtBox["2"], " ", "\[Pi]", " ", 
    SubscriptBox["C", "1"]}]]}]], "Output",
 CellChangeTimes->{{4.0010928061168346`*^9, 4.001092815242161*^9}, {
   4.0010928747758694`*^9, 4.0010928997456512`*^9}, 4.0010929359657764`*^9, 
   4.0018013736059875`*^9, 4.001804408949074*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"4208878d-7509-a648-9edd-2e9b28bc14d9"]
}, Open  ]]
},
WindowSize->{1920, 1011.75},
WindowMargins->{{-6, Automatic}, {Automatic, -6}},
Magnification:>1.25 Inherited,
FrontEndVersion->"15.0 for Microsoft Windows (64-bit) (July 2, 2026)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"078f6af2-2876-eb43-9fc3-2656c9ce5d12"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 440, 9, 35, "Input",ExpressionUUID->"fa09ae69-c3f5-094a-b3f5-72e9eac083ab"],
Cell[1019, 33, 760, 13, 181, "Print",ExpressionUUID->"a482d62b-41a5-da47-8bd7-398b07e88d3f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1816, 51, 3550, 85, 106, "Input",ExpressionUUID->"9432b925-24ba-d144-a7f5-e46fa886bd0b"],
Cell[5369, 138, 359, 6, 27, "Print",ExpressionUUID->"ef4e1b89-10d0-ad4f-aaeb-cba54913a6a2"],
Cell[5731, 146, 2321, 66, 87, "Output",ExpressionUUID->"08ceec31-7d59-624a-aa33-1e4e71b432a5"]
}, Open  ]],
Cell[8067, 215, 2109, 55, 60, "Input",ExpressionUUID->"9e3a94db-d1b1-2149-975e-702d8fdd10c1"],
Cell[10179, 272, 1404, 35, 60, "Input",ExpressionUUID->"7e597e30-85bf-254a-959e-2866de66df52"],
Cell[11586, 309, 2253, 55, 60, "Input",ExpressionUUID->"d6b092cd-066d-9341-818c-7d8b86939c5d"],
Cell[13842, 366, 3227, 91, 59, "Input",ExpressionUUID->"bfe2cda8-8815-474d-83cd-ad5888ed8791"],
Cell[17072, 459, 2934, 78, 130, "Input",ExpressionUUID->"56f92a4c-101c-3c4c-b989-db891e7af183"],
Cell[CellGroupData[{
Cell[20031, 541, 10267, 245, 344, "Input",ExpressionUUID->"95ade898-d6c8-2b47-a5f4-3a8758a056a3"],
Cell[30301, 788, 255996, 6656, 2671, "Output",ExpressionUUID->"31c4267f-429f-5f47-884a-3d2960303d1d"]
}, Open  ]],
Cell[286312, 7447, 768, 18, 35, "Input",ExpressionUUID->"077506dc-c262-1c40-86aa-c831918db3ce"],
Cell[287083, 7467, 1388, 37, 60, "Input",ExpressionUUID->"39d713b6-6ecd-2d42-8854-c7667deab80a"],
Cell[CellGroupData[{
Cell[288496, 7508, 1007, 25, 37, "Input",ExpressionUUID->"6ff7ab28-e61e-0148-8f9b-fdc758bb4db1"],
Cell[289506, 7535, 7709, 235, 196, "Output",ExpressionUUID->"91f0cee7-d712-dc41-afb7-700c6cba85a9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[297252, 7775, 940, 22, 37, "Input",ExpressionUUID->"e8ad3193-da84-9f45-bc2c-77926e20567b"],
Cell[298195, 7799, 47756, 1390, 570, "Output",ExpressionUUID->"357dfc6c-d229-634b-a618-a781a391b485"]
}, Open  ]],
Cell[CellGroupData[{
Cell[345988, 9194, 946, 22, 62, "Input",ExpressionUUID->"fd1c37a7-4405-4247-abbd-09bbce639a3f"],
Cell[346937, 9218, 90602, 2558, 968, "Output",ExpressionUUID->"61f5ce31-b871-584c-b95e-0c118f2fc92d"]
}, Open  ]],
Cell[437554, 11779, 5662, 151, 143, "Input",ExpressionUUID->"ad299b73-56a0-0d45-b109-e1fffeab6c4f"],
Cell[CellGroupData[{
Cell[443241, 11934, 5426, 141, 240, "Input",ExpressionUUID->"e53a8715-6030-d94d-979c-0bd174daa69e"],
Cell[448670, 12077, 4782, 137, 148, "Output",ExpressionUUID->"05e920c8-f68b-a243-b2ea-a0e7e6410439"]
}, Open  ]],
Cell[CellGroupData[{
Cell[453489, 12219, 1695, 43, 82, "Input",ExpressionUUID->"67343353-e70a-a445-963a-2cd16fa0f895"],
Cell[455187, 12264, 8800, 258, 160, "Output",ExpressionUUID->"5969b0d1-781e-b745-a355-3909c89c7f30"]
}, Open  ]],
Cell[CellGroupData[{
Cell[464024, 12527, 1540, 45, 35, "Input",ExpressionUUID->"c623bf6a-6495-7f4d-a67c-a9492eb4d643"],
Cell[465567, 12574, 2395, 68, 158, "Output",ExpressionUUID->"adfe955f-bc46-244e-a075-a2e016ac0cf9"]
}, Open  ]],
Cell[467977, 12645, 7576, 198, 263, "Input",ExpressionUUID->"a3ee6988-5074-914f-9c22-599b3cb96ede"],
Cell[CellGroupData[{
Cell[475578, 12847, 386, 9, 35, "Input",ExpressionUUID->"50316a6d-a8b4-c14a-a7f4-df26a766a1a5"],
Cell[475967, 12858, 13271, 366, 148, "Output",ExpressionUUID->"8e1f4aea-c92c-ee4e-9da9-edfbf0dbbe10"]
}, Open  ]],
Cell[CellGroupData[{
Cell[489275, 13229, 390, 10, 35, "Input",ExpressionUUID->"adeb3228-9736-d948-92f5-4447321d777d"],
Cell[489668, 13241, 13349, 368, 148, "Output",ExpressionUUID->"139f0e1d-cd34-a941-b20b-ae849bd0b482"]
}, Open  ]],
Cell[CellGroupData[{
Cell[503054, 13614, 763, 20, 35, "Input",ExpressionUUID->"608492f4-3efc-a74b-9d31-d489dc91241b"],
Cell[503820, 13636, 2883, 86, 148, "Output",ExpressionUUID->"ffa03155-8a9b-1142-b965-cd3be9a64c5e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[506740, 13727, 1482, 38, 59, "Input",ExpressionUUID->"6961192d-6a15-b545-8e8e-9238c39b939e"],
Cell[508225, 13767, 740, 22, 69, "Output",ExpressionUUID->"dbdfa0ac-6a59-1040-9293-de5df6323948"]
}, Open  ]],
Cell[CellGroupData[{
Cell[509002, 13794, 15795, 407, 462, "Input",ExpressionUUID->"3dc28e3e-1d39-dc49-96a1-bba49b972227"],
Cell[524800, 14203, 7609, 209, 142, "Output",ExpressionUUID->"78258604-ef48-984a-9c3d-5b8ab97ec9a6"]
}, Open  ]],
Cell[532424, 14415, 4270, 116, 89, "Input",ExpressionUUID->"c510b5bb-c224-3745-a402-51a22a47df35"],
Cell[CellGroupData[{
Cell[536719, 14535, 2044, 57, 86, "Input",ExpressionUUID->"6a9d9b6f-4d79-1a49-a9d0-03ae2ea3fe86"],
Cell[538766, 14594, 532, 14, 42, "Output",ExpressionUUID->"2154862c-427f-5749-a4ee-bf7c558f7c15"]
}, Open  ]],
Cell[CellGroupData[{
Cell[539335, 14613, 657, 18, 35, "Input",ExpressionUUID->"c314e763-f0ff-0447-ba67-456cd0aaf3d3"],
Cell[539995, 14633, 573, 15, 64, "Output",ExpressionUUID->"d9e8ea01-0be4-fd49-ba19-21a333105ec9"]
}, Open  ]],
Cell[540583, 14651, 2385, 75, 62, "Input",ExpressionUUID->"e375d53a-c08d-e648-aa61-6364b2e56f4e"],
Cell[CellGroupData[{
Cell[542993, 14730, 415, 11, 38, "Input",ExpressionUUID->"a832e031-caea-c443-9b9f-6541b3b76ed4"],
Cell[543411, 14743, 998, 29, 42, "Output",ExpressionUUID->"ff120e3f-1922-f24d-92cc-93ef45bcc006"]
}, Open  ]],
Cell[CellGroupData[{
Cell[544446, 14777, 418, 12, 38, "Input",ExpressionUUID->"32667d9c-e3ad-6540-86b8-6ef2784bc301"],
Cell[544867, 14791, 1004, 29, 42, "Output",ExpressionUUID->"070ab428-9f89-154e-85e6-f94036f93032"]
}, Open  ]],
Cell[CellGroupData[{
Cell[545908, 14825, 1333, 34, 62, "Input",ExpressionUUID->"8852b91c-fd05-324f-ba40-ff020520f9f8"],
Cell[547244, 14861, 800, 23, 69, "Output",ExpressionUUID->"aad40e7e-986d-8446-a6e3-a1cb5b3e4464"]
}, Open  ]],
Cell[CellGroupData[{
Cell[548081, 14889, 5445, 160, 169, "Input",ExpressionUUID->"cb49bd36-4bc1-7045-97fe-5b705ee326f5"],
Cell[553529, 15051, 766, 20, 42, "Output",ExpressionUUID->"2da5eaad-bfa3-c24a-835c-375c2eafe54c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[554332, 15076, 6100, 147, 296, "Input",ExpressionUUID->"3bb7a818-0d87-ad4b-bd64-2adbd2d86be0"],
Cell[560435, 15225, 196965, 4739, 2393, "Output",ExpressionUUID->"64afc516-1530-3045-a79d-47c19e3df01a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[757437, 19969, 317, 7, 35, "Input",ExpressionUUID->"88d8214f-bd61-954d-a564-32a673a7e442"],
Cell[757757, 19978, 227, 3, 40, "Output",ExpressionUUID->"586528bd-da58-f54e-aec8-41b32ec5af4e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[758021, 19986, 3502, 87, 130, "Input",ExpressionUUID->"a71a59e4-d039-2247-ba3b-6c2268e9518f"],
Cell[761526, 20075, 16002, 464, 354, "Output",ExpressionUUID->"accc8629-cc57-cc47-a8c6-927c1a6c2e4c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[777565, 20544, 1114, 30, 35, "Input",ExpressionUUID->"803f9ad1-a2b5-f347-ac3c-492c75b47f75"],
Cell[778682, 20576, 15553, 451, 354, "Output",ExpressionUUID->"0a786193-c749-2c49-81ac-0e68c2cd9c35"]
}, Open  ]],
Cell[CellGroupData[{
Cell[794272, 21032, 948, 26, 35, "Input",ExpressionUUID->"fd53d0f9-a0e3-904f-bbe2-6757d640f8b5"],
Cell[795223, 21060, 1610, 49, 68, "Output",ExpressionUUID->"076ad8a3-1ff2-164f-8564-c5984d185fda"]
}, Open  ]],
Cell[CellGroupData[{
Cell[796870, 21114, 1597, 31, 82, "Input",ExpressionUUID->"0df4d12a-f4fd-f640-b3b5-be37c92e6927"],
Cell[798470, 21147, 733, 22, 68, "Output",ExpressionUUID->"89a339d8-389a-7b43-bae8-1446a2c2de5a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[799240, 21174, 1939, 56, 97, "Input",ExpressionUUID->"15cbba26-5836-484e-bda7-8c92f388ffd7"],
Cell[801182, 21232, 813, 23, 67, "Output",ExpressionUUID->"4208878d-7509-a648-9edd-2e9b28bc14d9"]
}, Open  ]]
}
]
*)


